Explicit $H_3$ relation in the diagrammatic Hecke category

We compute the missing three-color relation in type $H_3$ as an explicit $R$-linear combination of double leaves. The expression has $43\,424$ nonzero polynomial coefficients with scalars in $\mathbb{Z}[\varphi]$, where $\varphi = (1 + \sqrt{5})/2$. We verify the relation using exact arithmetic in the computer algebra system GAP. This completes the diagrammatic presentation of the Hecke category of Elias and Williamson.

==> anc/README.md <==
# H3 relation: ancillary certificate and complete source snapshot

## Provenance

Repository: https://github.com/wakeupnemo/h3-relation

Commit: `cb7f57da66859ca82bd8484023e86f449624ed75`

The repository was cloned directly from GitHub for this submission.
`code.tar.gz` is a `git archive` of this commit, containing all 34 tracked
files under `h3-relation/`, without modifications. It includes the Rust
producer, Cargo.lock, the pinned Rust toolchain specification, all tests
and scripts, the GAP verifier, the certificate, documentation, and MIT
license. Git history and build artifacts are not included. Third-party
Rust dependencies and the Rust/GAP toolchains are not vendored; see the
repository READMEs for requirements.

The separately supplied `certificate.txt`, `verify.g`, `verify.py`, and
`LICENSE` are byte-for-byte copies of the corresponding snapshot files.

## Integrity

The published certificate SHA-256 is:

```
53b5dec8938fbdc727c1f3a01a1fe29f20b694fb88f4ae0704745835ac97e094
```

From this directory, check all accompanying files against their hashes:

```sh
sha256sum -c SHA256SUMS.txt
```

## Exact verification

Requirements: Python 3.6+ and command-line GAP 4.10+.
Run from this directory:

```sh
python3 verify.py --workers 8
```

This runs all 22 exact point jobs. It is resource-intensive; the repository
recommends at least 64 GiB RAM. Even with 22 workers, the documented runtime
is about 10-15 hours; fewer workers may require substantially longer.
Adjust `--workers` to the resources available.

Alternatively, run the full exact check sequentially:

```sh
gap --quitonbreak -q -c 'Read("verify.g");'
```

## Faster probabilistic verification

From this directory:

```sh
gap --quitonbreak -q -c 'H3_PROBABILISTIC:=true; H3_SEED:=123456789; Read("verify.g");'
```

This is a probabilistic check, not a substitute for claiming that the full
exact check was run. The fixed seed above makes this example reproducible.

## Producer and full repository

```sh
tar -xzf code.tar.gz
cd h3-relation/producer
python3 scripts/compute-h3-relation.py
```

Read `h3-relation/producer/README.md` first for toolchain, memory, and CPU
requirements. The initial build needs internet access to download Rust and
crates unless they are already cached. The extracted repository also
contains `h3-relation/verifier/README.md` with full verification instructions.

## Packaging checks

During archive preparation, the certificate hash was matched against the
repository README; GAP successfully parsed the certificate and reported
22 point jobs. The certificate contains 54,452 coefficient records.
Full exact and probabilistic mathematical verification were not rerun as
part of packaging.

The article was compiled locally with XeLaTeX and BibTeX, with shell escape
disabled. The submission includes a freshly generated `main.bbl`; the
article PDF and auxiliary build files are intentionally not included.
Use XeLaTeX with TeX Live 2025 for the article, not pdfLaTeX.


==> anc/h3-relation/LICENSE <==
MIT License

Copyright (c) 2026 h3-relation contributors

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.



==> anc/h3-relation/README.md <==
# h3-relation

- [Producer](producer/README.md) — compute the H3 relation certificate.
- [Verifier](verifier/README.md) — independently check the included [certificate](verifier/certificate.txt) with GAP; its SHA-256 is documented in the verifier README.

Licensed under [MIT](LICENSE).


==> anc/h3-relation/producer/Cargo.lock <==
# This file is automatically @generated by Cargo.
# It is not intended for manual editing.
version = 4

[[package]]
name = "autocfg"
version = "1.5.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "f2032f911046de80f0a198e0901378627c33f59ea0ac00e363d481118bd70a53"

[[package]]
name = "compute-h3-relation"
version = "0.1.0"
dependencies = [
 "num-bigint",
 "num-integer",
 "num-rational",
 "num-traits",
]

[[package]]
name = "num-bigint"
version = "0.4.6"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "a5e44f723f1133c9deac646763579fdb3ac745e418f2a7af9cd0c431da1f20b9"
dependencies = [
 "num-integer",
 "num-traits",
]

[[package]]
name = "num-integer"
version = "0.1.46"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "7969661fd2958a5cb096e56c8e1ad0444ac2bbcd0061bd28660485a44879858f"
dependencies = [
 "num-traits",
]

[[package]]
name = "num-rational"
version = "0.4.2"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "f83d14da390562dca69fc84082e73e548e1ad308d24accdedd2720017cb37824"
dependencies = [
 "num-bigint",
 "num-integer",
 "num-traits",
]

[[package]]
name = "num-traits"
version = "0.2.19"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "071dfc062690e90b734c0b2273ce72ad0ffa95f0c74596bc250dcfd960262841"
dependencies = [
 "autocfg",
]


==> anc/h3-relation/producer/Cargo.toml <==
[package]
name = "compute-h3-relation"
version = "0.1.0"
edition = "2024"
license = "MIT"
rust-version = "1.97"
publish = false
description = "Direct exact producer for the complete H3 relation"

[dependencies]
num-bigint = "=0.4.6"
num-integer = "=0.1.46"
num-traits = "=0.2.19"

[dev-dependencies]
num-rational = "=0.4.2"

[lints.rust]
unsafe_code = "forbid"
missing_debug_implementations = "warn"

[lints.clippy]
all = { level = "warn", priority = -1 }
pedantic = { level = "warn", priority = -1 }


==> anc/h3-relation/producer/README.md <==
# H3 relation certificate producer

Compute the complete H3 lower-term relation exactly over `Q(sqrt(5))`. The output is a text `certificate.txt` for a separate GAP checker.

## Requirements

- Linux x86-64 is the tested platform; other platforms have not been verified.
- Git, Python 3, a system C linker (`cc`; on Debian/Ubuntu install `build-essential`), and [rustup](https://rustup.rs/) with Cargo. The pinned Rust toolchain is **1.97.1** (`rust-toolchain.toml`); rustup downloads it on first use.
- After installing rustup, start a new shell or run `. "$HOME/.cargo/env"` in the current shell so `cargo` is on `PATH`.
- Internet access on the first build to download the Rust toolchain and the crates pinned in `Cargo.lock` (unless already cached).
- A suitable compute host: at least 16 logical CPUs and 32 GiB RAM.

## Run

```sh
cd producer
python3 scripts/compute-h3-relation.py
```

The single command builds the Rust program in release mode and computes factor lengths 11 through 1. It writes `certificate.txt` in the directory from which you run it. Use `--output PATH` to change the destination or `--jobs N` to change the worker count (default: all logical CPUs). Build-only checks such as `cargo test --locked` and `python3 scripts/compute-h3-relation.py --help` do not start the full computation.

The certificate has `H3-CERTIFICATE 1`, `SOURCE`, `TARGET`, `MOVE`, `POINT`, `C sourceMask targetMask es et eu a b`, and `END` records, matching the `../verifier/certificate.txt` format. The published certificate and its SHA-256 are in `../verifier/`.


==> anc/h3-relation/producer/rust-toolchain.toml <==
[toolchain]
channel = "1.97.1"
profile = "minimal"
components = ["clippy", "rustfmt"]



==> anc/h3-relation/producer/scripts/compute-h3-relation.py <==
#!/usr/bin/env python3
"""Build and run the single exact H3 relation computation."""

from __future__ import annotations

import argparse
import os
import subprocess
from pathlib import Path


ROOT = Path(__file__).resolve().parent.parent
MANIFEST = ROOT / "Cargo.toml"


def main() -> None:
    parser = argparse.ArgumentParser(
        description=(
            "Compute factor lengths 11 through 1 directly with the optimized "
            "exact Rust implementation and write a GAP certificate."
        )
    )
    parser.add_argument(
        "--output",
        type=Path,
        default=Path("certificate.txt"),
        help="output certificate (default: ./certificate.txt)",
    )
    parser.add_argument(
        "--jobs",
        type=int,
        default=os.cpu_count() or 1,
        help="parallel exact workers (default: all logical CPUs)",
    )
    args = parser.parse_args()
    if args.jobs < 1:
        parser.error("--jobs must be positive")

    command = [
        "cargo",
        "run",
        "--release",
        "--locked",
        "--manifest-path",
        str(MANIFEST),
        "--",
        "--jobs",
        str(args.jobs),
        "--output",
        str(args.output.resolve()),
    ]
    raise SystemExit(subprocess.run(command, cwd=ROOT, check=False).returncode)


if __name__ == "__main__":
    main()


==> anc/h3-relation/producer/src/arithmetic.rs <==
//! Exact arithmetic and the symmetric reflection realization of `H3`.
//!
//! The implementation deliberately contains no floating-point conversion.
//! Matrices act on column vectors in the ordered simple-root basis `(s,t,u)`.
//! A word `[a,b,...]` is evaluated as the matrix product `A * B * ...`.

use std::cmp::Ordering;
#[cfg(test)]
use std::collections::{HashMap, HashSet, VecDeque};
use std::fmt;
use std::ops::{Add, AddAssign, Div, DivAssign, Mul, MulAssign, Neg, Sub, SubAssign};

use num_bigint::BigInt;
use num_integer::Integer;
#[cfg(test)]
use num_rational::BigRational;
use num_traits::{One, Signed, Zero};

/// An element `(a + b sqrt(5)) / d` of `Q(sqrt(5))`, in its canonical basis.
///
/// The denominator is positive and `gcd(a, b, d) = 1`.  Sharing the
/// denominator is important in the exact diagram evaluator: it replaces two
/// independently normalized `BigRational`s with three `BigInt`s and performs
/// only one normalization at the result boundary of a field operation.
#[derive(Debug)]
pub(crate) struct Qsqrt5 {
    a: BigInt,
    b: BigInt,
    denominator: BigInt,
}

impl Clone for Qsqrt5 {
    fn clone(&self) -> Self {
        Self {
            a: self.a.clone(),
            b: self.b.clone(),
            denominator: self.denominator.clone(),
        }
    }
}

impl PartialEq for Qsqrt5 {
    fn eq(&self, other: &Self) -> bool {
        self.a == other.a && self.b == other.b && self.denominator == other.denominator
    }
}

impl Eq for Qsqrt5 {}

impl std::hash::Hash for Qsqrt5 {
    fn hash<H: std::hash::Hasher>(&self, state: &mut H) {
        self.a.hash(state);
        self.b.hash(state);
        self.denominator.hash(state);
    }
}

impl Qsqrt5 {
    #[must_use]
    #[cfg(test)]
    fn new(a: BigRational, b: BigRational) -> Self {
        let (a_numerator, a_denominator) = a.into_raw();
        let (b_numerator, b_denominator) = b.into_raw();
        if a_denominator == b_denominator {
            return Self::from_raw(a_numerator, b_numerator, a_denominator);
        }
        let denominator_gcd = a_denominator.gcd(&b_denominator);
        let a_scale = &b_denominator / &denominator_gcd;
        let b_scale = &a_denominator / &denominator_gcd;
        Self::from_raw(
            a_numerator * &a_scale,
            b_numerator * b_scale,
            a_denominator * a_scale,
        )
    }

    fn from_raw(a: BigInt, b: BigInt, denominator: BigInt) -> Self {
        assert!(!denominator.is_zero(), "denominator must be nonzero");
        let mut result = Self { a, b, denominator };
        result.normalize();
        result
    }

    fn normalize(&mut self) {
        if self.a.is_zero() && self.b.is_zero() {
            self.denominator.set_one();
            return;
        }
        if self.denominator.is_negative() {
            self.a = -std::mem::take(&mut self.a);
            self.b = -std::mem::take(&mut self.b);
            self.denominator = -std::mem::take(&mut self.denominator);
        }
        if self.denominator.is_one() {
            return;
        }
        let numerator_gcd = if self.a.is_zero() {
            self.b.abs()
        } else if self.b.is_zero() {
            self.a.abs()
        } else {
            self.a.gcd(&self.b)
        };
        let common = numerator_gcd.gcd(&self.denominator);
        if !common.is_one() {
            self.a /= &common;
            self.b /= &common;
            self.denominator /= common;
        }
    }

    #[must_use]
    pub(crate) fn from_integer(n: i64) -> Self {
        Self {
            a: BigInt::from(n),
            b: BigInt::zero(),
            denominator: BigInt::one(),
        }
    }

    #[must_use]
    #[cfg(test)]
    fn sqrt5() -> Self {
        Self {
            a: BigInt::zero(),
            b: BigInt::one(),
            denominator: BigInt::one(),
        }
    }

    /// The golden ratio `phi = (1 + sqrt(5))/2`.
    #[must_use]
    fn phi() -> Self {
        Self {
            a: BigInt::one(),
            b: BigInt::one(),
            denominator: BigInt::from(2),
        }
    }

    /// Convert coefficients `a,b` in the basis `(1, phi)` to the internal
    /// basis `(1, sqrt(5))`.
    #[must_use]
    #[cfg(test)]
    fn from_phi_basis(a: BigRational, b: BigRational) -> Self {
        let half_b = b / BigRational::from_integer(BigInt::from(2));
        Self::new(a + &half_b, half_b)
    }

    /// Return integral coefficients in the basis `(1, phi)`, or `None` when
    /// this field element is outside `Z[phi]`.
    #[must_use]
    pub(crate) fn integral_phi_coefficients(&self) -> Option<(BigInt, BigInt)> {
        let (a, a_remainder) = (&self.a - &self.b).div_rem(&self.denominator);
        let (b, b_remainder) = (&self.b * 2_u8).div_rem(&self.denominator);
        (a_remainder.is_zero() && b_remainder.is_zero()).then_some((a, b))
    }

    #[cfg(test)]
    #[must_use]
    fn to_phi_basis(&self) -> (BigRational, BigRational) {
        (
            BigRational::new(&self.a - &self.b, self.denominator.clone()),
            BigRational::new(&self.b * 2_u8, self.denominator.clone()),
        )
    }

    /// Borrow the canonical shared-denominator storage `(a, b, d)`.
    #[must_use]
    #[cfg(test)]
    const fn storage_parts(&self) -> (&BigInt, &BigInt, &BigInt) {
        (&self.a, &self.b, &self.denominator)
    }

    /// Compare the rational components without allocating rational wrappers.
    #[must_use]
    pub(crate) fn cmp_rational_part(&self, other: &Self) -> Ordering {
        (&self.a * &other.denominator).cmp(&(&other.a * &self.denominator))
    }

    /// Compare the radical components without allocating rational wrappers.
    #[must_use]
    pub(crate) fn cmp_sqrt5_part(&self, other: &Self) -> Ordering {
        (&self.b * &other.denominator).cmp(&(&other.b * &self.denominator))
    }

    #[must_use]
    fn is_one(&self) -> bool {
        self.b.is_zero() && self.a == self.denominator
    }

    /// The field norm to `Q`, equal to `a^2 - 5b^2`.
    #[cfg(test)]
    #[must_use]
    fn norm(&self) -> BigRational {
        let mut numerator = &self.a * &self.a;
        numerator -= (&self.b * &self.b) * 5_u8;
        BigRational::new(numerator, &self.denominator * &self.denominator)
    }

    /// Multiplicative inverse, or `None` precisely for zero.
    #[cfg(test)]
    #[must_use]
    fn checked_inverse(&self) -> Option<Self> {
        let mut norm_numerator = &self.a * &self.a;
        norm_numerator -= (&self.b * &self.b) * 5_u8;
        if norm_numerator.is_zero() {
            None
        } else {
            Some(Self::from_raw(
                &self.a * &self.denominator,
                -(&self.b * &self.denominator),
                norm_numerator,
            ))
        }
    }

    fn product(left: &Self, right: &Self) -> Self {
        if left.is_zero() || right.is_zero() {
            return Self::zero();
        }
        if left.is_one() {
            return right.clone();
        }
        if right.is_one() {
            return left.clone();
        }
        if right.b.is_zero() {
            return Self::from_raw(
                &left.a * &right.a,
                &left.b * &right.a,
                &left.denominator * &right.denominator,
            );
        }
        if left.b.is_zero() {
            return Self::from_raw(
                &right.a * &left.a,
                &right.b * &left.a,
                &right.denominator * &left.denominator,
            );
        }

        // Karatsuba's identity obtains both components with three rather than
        // four general BigInt products.
        let ac = &left.a * &right.a;
        let be = &left.b * &right.b;
        let mut radical = (&left.a + &left.b) * (&right.a + &right.b);
        radical -= &ac;
        radical -= &be;
        let mut rational = ac;
        rational += be * 5_u8;
        Self::from_raw(rational, radical, &left.denominator * &right.denominator)
    }

    fn quotient(left: &Self, right: &Self) -> Self {
        assert!(!right.is_zero(), "division by zero in Q(sqrt(5))");
        if left.is_zero() {
            return Self::zero();
        }
        if right.is_one() {
            return left.clone();
        }
        let ac = &left.a * &right.a;
        let mut rational = ac - (&left.b * &right.b) * 5_u8;
        rational *= &right.denominator;
        let mut radical = &left.b * &right.a - &left.a * &right.b;
        radical *= &right.denominator;
        let mut denominator = &right.a * &right.a - (&right.b * &right.b) * 5_u8;
        denominator *= &left.denominator;
        Self::from_raw(rational, radical, denominator)
    }

    /// Exact sign in the real embedding which sends `sqrt(5)` to its positive
    /// square root.
    #[must_use]
    #[cfg(test)]
    fn real_sign(&self) -> Ordering {
        if self.b.is_zero() {
            return self.a.cmp(&BigInt::zero());
        }
        if self.a.is_zero() {
            return self.b.cmp(&BigInt::zero());
        }
        if self.a.is_positive() == self.b.is_positive() {
            return self.a.cmp(&BigInt::zero());
        }

        // The two terms have opposite signs.  Squaring is sound because both
        // magnitudes are positive.  Irrationality of sqrt(5) excludes equality.
        let a_squared = &self.a * &self.a;
        let five_b_squared = (&self.b * &self.b) * 5_u8;
        if self.a.is_positive() {
            a_squared.cmp(&five_b_squared)
        } else {
            five_b_squared.cmp(&a_squared)
        }
    }
}

impl Zero for Qsqrt5 {
    fn zero() -> Self {
        Self::from_integer(0)
    }

    fn is_zero(&self) -> bool {
        self.a.is_zero() && self.b.is_zero()
    }
}

impl One for Qsqrt5 {
    fn one() -> Self {
        Self::from_integer(1)
    }
}

impl Add for Qsqrt5 {
    type Output = Self;

    fn add(mut self, rhs: Self) -> Self::Output {
        self += &rhs;
        self
    }
}

impl Add<&Self> for Qsqrt5 {
    type Output = Self;

    fn add(mut self, rhs: &Self) -> Self::Output {
        self += rhs;
        self
    }
}

impl Add<&Qsqrt5> for &Qsqrt5 {
    type Output = Qsqrt5;

    fn add(self, rhs: &Qsqrt5) -> Self::Output {
        self.clone() + rhs
    }
}

impl AddAssign<&Self> for Qsqrt5 {
    fn add_assign(&mut self, rhs: &Self) {
        if rhs.is_zero() {
            return;
        }
        if self.is_zero() {
            self.clone_from(rhs);
            return;
        }
        if self.denominator == rhs.denominator {
            self.a += &rhs.a;
            self.b += &rhs.b;
            self.normalize();
            return;
        }
        let denominator_gcd = self.denominator.gcd(&rhs.denominator);
        let left_scale = &rhs.denominator / &denominator_gcd;
        let right_scale = &self.denominator / denominator_gcd;
        self.a *= &left_scale;
        self.a += &rhs.a * &right_scale;
        self.b *= &left_scale;
        self.b += &rhs.b * right_scale;
        self.denominator *= left_scale;
        self.normalize();
    }
}

impl Sub for Qsqrt5 {
    type Output = Self;

    fn sub(mut self, rhs: Self) -> Self::Output {
        self -= &rhs;
        self
    }
}

impl Sub<&Self> for Qsqrt5 {
    type Output = Self;

    fn sub(mut self, rhs: &Self) -> Self::Output {
        self -= rhs;
        self
    }
}

impl Sub<&Qsqrt5> for &Qsqrt5 {
    type Output = Qsqrt5;

    fn sub(self, rhs: &Qsqrt5) -> Self::Output {
        self.clone() - rhs
    }
}

impl SubAssign<&Self> for Qsqrt5 {
    fn sub_assign(&mut self, rhs: &Self) {
        if rhs.is_zero() {
            return;
        }
        if self.is_zero() {
            self.a = -rhs.a.clone();
            self.b = -rhs.b.clone();
            self.denominator.clone_from(&rhs.denominator);
            return;
        }
        if self.denominator == rhs.denominator {
            self.a -= &rhs.a;
            self.b -= &rhs.b;
            self.normalize();
            return;
        }
        let denominator_gcd = self.denominator.gcd(&rhs.denominator);
        let left_scale = &rhs.denominator / &denominator_gcd;
        let right_scale = &self.denominator / denominator_gcd;
        self.a *= &left_scale;
        self.a -= &rhs.a * &right_scale;
        self.b *= &left_scale;
        self.b -= &rhs.b * right_scale;
        self.denominator *= left_scale;
        self.normalize();
    }
}

impl Neg for Qsqrt5 {
    type Output = Self;

    fn neg(self) -> Self::Output {
        Self {
            a: -self.a,
            b: -self.b,
            denominator: self.denominator,
        }
    }
}

impl Mul for Qsqrt5 {
    type Output = Self;

    fn mul(self, rhs: Self) -> Self::Output {
        Self::product(&self, &rhs)
    }
}

impl Mul<&Self> for Qsqrt5 {
    type Output = Self;

    fn mul(self, rhs: &Self) -> Self::Output {
        Self::product(&self, rhs)
    }
}

impl Mul<&Qsqrt5> for &Qsqrt5 {
    type Output = Qsqrt5;

    fn mul(self, rhs: &Qsqrt5) -> Self::Output {
        Qsqrt5::product(self, rhs)
    }
}

impl MulAssign<&Self> for Qsqrt5 {
    fn mul_assign(&mut self, rhs: &Self) {
        *self = Self::product(self, rhs);
    }
}

impl Div for Qsqrt5 {
    type Output = Self;

    fn div(self, rhs: Self) -> Self::Output {
        Self::quotient(&self, &rhs)
    }
}

impl Div<&Self> for Qsqrt5 {
    type Output = Self;

    fn div(self, rhs: &Self) -> Self::Output {
        Self::quotient(&self, rhs)
    }
}

impl Div<&Qsqrt5> for &Qsqrt5 {
    type Output = Qsqrt5;

    fn div(self, rhs: &Qsqrt5) -> Self::Output {
        Qsqrt5::quotient(self, rhs)
    }
}

impl DivAssign<&Self> for Qsqrt5 {
    fn div_assign(&mut self, rhs: &Self) {
        *self = Self::quotient(self, rhs);
    }
}

impl From<i64> for Qsqrt5 {
    fn from(value: i64) -> Self {
        Self::from_integer(value)
    }
}

impl fmt::Display for Qsqrt5 {
    fn fmt(&self, f: &mut fmt::Formatter<'_>) -> fmt::Result {
        if self.denominator.is_one() {
            return write!(f, "{} + {}*sqrt(5)", self.a, self.b);
        }
        write!(f, "({} + {}*sqrt(5))/{}", self.a, self.b, self.denominator)
    }
}

/// The original two-`BigRational` implementation, retained as an independent
/// exact reference for differential testing of [`Qsqrt5`].
#[cfg(test)]
#[derive(Clone, Debug, Eq, Hash, PartialEq)]
struct ReferenceQsqrt5 {
    a: BigRational,
    b: BigRational,
}

#[cfg(test)]
impl ReferenceQsqrt5 {
    #[must_use]
    fn new(a: BigRational, b: BigRational) -> Self {
        Self { a, b }
    }

    #[must_use]
    fn checked_inverse(&self) -> Option<Self> {
        let norm =
            &self.a * &self.a - BigRational::from_integer(BigInt::from(5)) * &self.b * &self.b;
        if norm.is_zero() {
            None
        } else {
            Some(Self::new(self.a.clone() / &norm, -self.b.clone() / norm))
        }
    }

    fn product(&self, rhs: &Self) -> Self {
        let rational =
            &self.a * &rhs.a + BigRational::from_integer(BigInt::from(5)) * &self.b * &rhs.b;
        let radical = &self.a * &rhs.b + &self.b * &rhs.a;
        Self::new(rational, radical)
    }
}

#[cfg(test)]
impl From<&Qsqrt5> for ReferenceQsqrt5 {
    fn from(value: &Qsqrt5) -> Self {
        let (a, b, denominator) = value.storage_parts();
        Self::new(
            BigRational::new(a.clone(), denominator.clone()),
            BigRational::new(b.clone(), denominator.clone()),
        )
    }
}

#[cfg(test)]
impl From<&ReferenceQsqrt5> for Qsqrt5 {
    fn from(value: &ReferenceQsqrt5) -> Self {
        Self::new(value.a.clone(), value.b.clone())
    }
}

#[cfg(test)]
impl Add for ReferenceQsqrt5 {
    type Output = Self;

    fn add(self, rhs: Self) -> Self::Output {
        Self::new(self.a + rhs.a, self.b + rhs.b)
    }
}

#[cfg(test)]
impl Sub for ReferenceQsqrt5 {
    type Output = Self;

    fn sub(self, rhs: Self) -> Self::Output {
        Self::new(self.a - rhs.a, self.b - rhs.b)
    }
}

#[cfg(test)]
impl Mul for ReferenceQsqrt5 {
    type Output = Self;

    fn mul(self, rhs: Self) -> Self::Output {
        self.product(&rhs)
    }
}

#[cfg(test)]
impl Div for ReferenceQsqrt5 {
    type Output = Self;

    fn div(self, rhs: Self) -> Self::Output {
        self.product(
            &rhs.checked_inverse()
                .expect("division by zero in reference Q(sqrt(5))"),
        )
    }
}

/// A matrix over `Q(sqrt(5))` acting on column vectors.
#[derive(Clone, Debug, Eq, Hash, PartialEq)]
pub(crate) struct Matrix {
    rows: [[Qsqrt5; 3]; 3],
}

impl Matrix {
    #[must_use]
    fn from_rows(rows: [[Qsqrt5; 3]; 3]) -> Self {
        Self { rows }
    }

    #[must_use]
    pub(crate) fn identity() -> Self {
        Self::from_rows(std::array::from_fn(|i| {
            std::array::from_fn(|j| Qsqrt5::from_integer(i64::from(i == j)))
        }))
    }

    #[must_use]
    pub(crate) fn entry(&self, row: usize, column: usize) -> &Qsqrt5 {
        &self.rows[row][column]
    }

    #[must_use]
    pub(crate) fn multiply(&self, rhs: &Self) -> Self {
        Self::from_rows(std::array::from_fn(|i| {
            std::array::from_fn(|j| {
                let mut sum = Qsqrt5::zero();
                for k in 0..3 {
                    let product = &self.rows[i][k] * &rhs.rows[k][j];
                    sum += &product;
                }
                sum
            })
        }))
    }

    #[must_use]
    pub(crate) fn apply(&self, vector: &[Qsqrt5; 3]) -> [Qsqrt5; 3] {
        std::array::from_fn(|i| {
            let mut sum = Qsqrt5::zero();
            for (coefficient, value) in self.rows[i].iter().zip(vector) {
                let product = coefficient * value;
                sum += &product;
            }
            sum
        })
    }

    #[must_use]
    #[cfg(test)]
    fn pow(&self, mut exponent: usize) -> Self {
        let mut accumulator = Self::identity();
        let mut power = self.clone();
        while exponent != 0 {
            if exponent % 2 == 1 {
                accumulator = accumulator.multiply(&power);
            }
            exponent /= 2;
            if exponent != 0 {
                power = power.multiply(&power);
            }
        }
        accumulator
    }
}

/// Simple colors in the fixed storage order used by the realization.
#[derive(Clone, Copy, Debug, Eq, Hash, Ord, PartialEq, PartialOrd)]
#[repr(u8)]
pub(crate) enum Color {
    S = 0,
    T = 1,
    U = 2,
}

impl Color {
    pub(crate) const ALL: [Self; 3] = [Self::S, Self::T, Self::U];

    #[must_use]
    pub(crate) const fn index(self) -> usize {
        self as usize
    }
}

/// The balanced symmetric H3 realization with
/// `<alpha_s^vee,alpha_t> = -phi`,
/// `<alpha_t^vee,alpha_u> = -1`, and the `s,u` pairing zero.
#[derive(Clone, Debug, Eq, PartialEq)]
pub(crate) struct H3Realization {
    #[cfg(test)]
    cartan: Matrix,
    reflections: [Matrix; 3],
}

impl H3Realization {
    #[must_use]
    pub(crate) fn symmetric() -> Self {
        let zero = Qsqrt5::zero();
        let one = Qsqrt5::one();
        let two = Qsqrt5::from_integer(2);
        let minus_phi = -Qsqrt5::phi();
        let minus_one = -one;
        let cartan = Matrix::from_rows([
            [two.clone(), minus_phi.clone(), zero.clone()],
            [minus_phi, two.clone(), minus_one.clone()],
            [zero, minus_one, two],
        ]);
        let reflections = std::array::from_fn(|i| {
            Matrix::from_rows(std::array::from_fn(|row| {
                std::array::from_fn(|column| {
                    let identity = Qsqrt5::from_integer(i64::from(row == column));
                    if row == i {
                        identity - cartan.entry(i, column).clone()
                    } else {
                        identity
                    }
                })
            }))
        });
        Self {
            #[cfg(test)]
            cartan,
            reflections,
        }
    }

    #[must_use]
    #[cfg(test)]
    fn cartan_pairing(&self, coroot: Color, root: Color) -> &Qsqrt5 {
        self.cartan.entry(coroot.index(), root.index())
    }

    #[must_use]
    pub(crate) fn reflection(&self, color: Color) -> &Matrix {
        &self.reflections[color.index()]
    }

    /// Enumerate the matrix group by right multiplication.  The associated
    /// word length is the BFS distance in the simple-reflection Cayley graph.
    #[must_use]
    #[cfg(test)]
    fn enumerate(&self) -> HashMap<Matrix, (usize, Vec<Color>)> {
        let identity = Matrix::identity();
        let mut result = HashMap::from([(identity.clone(), (0, Vec::new()))]);
        let mut queue = VecDeque::from([(identity, 0, Vec::new())]);
        while let Some((element, length, word)) = queue.pop_front() {
            for color in Color::ALL {
                let next = element.multiply(self.reflection(color));
                if let std::collections::hash_map::Entry::Vacant(entry) = result.entry(next.clone())
                {
                    let mut next_word = word.clone();
                    next_word.push(color);
                    entry.insert((length + 1, next_word.clone()));
                    queue.push_back((next, length + 1, next_word));
                }
            }
        }
        result
    }

    /// The orbit of the simple roots.  Each root is stored by coordinates in
    /// the ordered simple-root basis.
    #[must_use]
    #[cfg(test)]
    fn roots(&self) -> HashSet<[Qsqrt5; 3]> {
        let elements = self.enumerate();
        let simple_roots: [[Qsqrt5; 3]; 3] = std::array::from_fn(|i| {
            std::array::from_fn(|j| Qsqrt5::from_integer(i64::from(i == j)))
        });
        elements
            .keys()
            .flat_map(|element| simple_roots.iter().map(|root| element.apply(root)))
            .collect()
    }

    /// Classify a root by the signs of its simple-root coordinates.
    /// Returns `None` if mixed signs reveal an invalid root-system invariant.
    #[must_use]
    #[cfg(test)]
    fn root_is_positive(root: &[Qsqrt5; 3]) -> Option<bool> {
        let has_positive = root
            .iter()
            .any(|coefficient| coefficient.real_sign().is_gt());
        let has_negative = root
            .iter()
            .any(|coefficient| coefficient.real_sign().is_lt());
        match (has_positive, has_negative) {
            (true, false) => Some(true),
            (false, true) => Some(false),
            _ => None,
        }
    }
}

#[cfg(test)]
mod tests {
    use super::*;

    fn ratio(numerator: i64, denominator: i64) -> BigRational {
        BigRational::new(BigInt::from(numerator), BigInt::from(denominator))
    }

    fn differential_values() -> Vec<Qsqrt5> {
        [
            (0, 1, 0, 1),
            (1, 1, 0, 1),
            (-1, 1, 0, 1),
            (2, 3, -5, 7),
            (-11, 13, 17, 19),
            (6, -8, -9, -12),
            (1, 2, 1, 2),
            (5, 6, -5, 6),
            (21, 10, 7, 15),
        ]
        .map(|(a_numerator, a_denominator, b_numerator, b_denominator)| {
            Qsqrt5::new(
                ratio(a_numerator, a_denominator),
                ratio(b_numerator, b_denominator),
            )
        })
        .into()
    }

    #[test]
    fn quadratic_arithmetic_and_real_sign_are_exact() {
        let rational = |integer: i64| BigRational::from_integer(BigInt::from(integer));
        let phi = Qsqrt5::phi();
        assert_eq!(phi.clone() * phi.clone(), phi.clone() + Qsqrt5::one());
        assert_eq!(
            Qsqrt5::sqrt5().clone() * Qsqrt5::sqrt5(),
            Qsqrt5::from_integer(5)
        );
        assert_eq!(phi.clone() / phi, Qsqrt5::one());
        assert_eq!(
            Qsqrt5::sqrt5().norm(),
            BigRational::from_integer(BigInt::from(-5))
        );
        assert_eq!(Qsqrt5::zero().checked_inverse(), None);
        assert!(Qsqrt5::new(rational(2), rational(-1)).real_sign().is_lt());
        assert!(Qsqrt5::new(rational(3), rational(-1)).real_sign().is_gt());
        assert!(Qsqrt5::new(rational(-2), rational(1)).real_sign().is_gt());
        assert!(Qsqrt5::new(rational(-3), rational(1)).real_sign().is_lt());
        let phi_coefficients = (
            BigRational::new(BigInt::from(7), BigInt::from(3)),
            BigRational::new(BigInt::from(-5), BigInt::from(4)),
        );
        assert_eq!(
            Qsqrt5::from_phi_basis(phi_coefficients.0.clone(), phi_coefficients.1.clone())
                .to_phi_basis(),
            phi_coefficients
        );
    }

    #[test]
    fn shared_denominator_arithmetic_matches_two_rational_reference() {
        let values = differential_values();
        for left in &values {
            for right in &values {
                let left_reference = ReferenceQsqrt5::from(left);
                let right_reference = ReferenceQsqrt5::from(right);
                assert_eq!(
                    left + right,
                    Qsqrt5::from(&(left_reference.clone() + right_reference.clone())),
                    "addition: left={left}, right={right}"
                );
                assert_eq!(
                    left - right,
                    Qsqrt5::from(&(left_reference.clone() - right_reference.clone())),
                    "subtraction: left={left}, right={right}"
                );
                assert_eq!(
                    left * right,
                    Qsqrt5::from(&(left_reference.clone() * right_reference.clone())),
                    "multiplication: left={left}, right={right}"
                );
                if !right.is_zero() {
                    assert_eq!(
                        left / right,
                        Qsqrt5::from(&(left_reference / right_reference)),
                        "division: left={left}, right={right}"
                    );
                }
            }
        }
    }

    #[test]
    fn assignment_operations_match_adversarial_reference_grid() {
        fn assert_matches(actual: &Qsqrt5, reference: &ReferenceQsqrt5) {
            assert_eq!(&ReferenceQsqrt5::from(actual), reference);
            let (a, b, denominator) = actual.storage_parts();
            assert!(denominator.is_positive());
            assert_eq!(a.gcd(b).gcd(denominator), BigInt::one());
        }

        let values = differential_values();
        for left in &values {
            for right in &values {
                let left_reference = ReferenceQsqrt5::from(left);
                let right_reference = ReferenceQsqrt5::from(right);

                let mut actual = left.clone();
                actual += right;
                assert_matches(&actual, &(left_reference.clone() + right_reference.clone()));

                let mut actual = left.clone();
                actual -= right;
                assert_matches(&actual, &(left_reference.clone() - right_reference.clone()));

                let mut actual = left.clone();
                actual *= right;
                assert_matches(&actual, &(left_reference.clone() * right_reference.clone()));

                if !right.is_zero() {
                    let mut actual = left.clone();
                    actual /= right;
                    assert_matches(&actual, &(left_reference.clone() / right_reference.clone()));
                }
            }
        }
    }

    #[test]
    fn shared_denominator_normalizes_signs_and_cancellation() {
        let value = Qsqrt5::new(ratio(6, -8), ratio(-9, -12));
        let (a, b, denominator) = value.storage_parts();
        assert_eq!(a, &BigInt::from(-3));
        assert_eq!(b, &BigInt::from(3));
        assert_eq!(denominator, &BigInt::from(4));
        assert!(denominator.is_positive());
        assert_eq!(a.gcd(b).gcd(denominator), BigInt::one());

        let cancelled = &value + &-value.clone();
        assert_eq!(cancelled, Qsqrt5::zero());
        assert_eq!(cancelled.storage_parts().2, &BigInt::one());
    }

    #[test]
    fn arbitrary_precision_inputs_do_not_overflow() {
        let huge = BigInt::one() << 257_u32;
        let value = Qsqrt5::new(
            BigRational::new(&huge + 1_u8, BigInt::from(3)),
            BigRational::new(-&huge, BigInt::from(5)),
        );
        let reference = ReferenceQsqrt5::from(&value);
        assert_eq!(
            &value * &value,
            Qsqrt5::from(&(reference.clone() * reference.clone()))
        );
        assert_eq!(&value / &value, Qsqrt5::one());
    }

    #[test]
    fn cartan_matrix_is_the_balanced_h3_matrix() {
        let realization = H3Realization::symmetric();
        for color in Color::ALL {
            assert_eq!(
                realization.cartan_pairing(color, color),
                &Qsqrt5::from_integer(2)
            );
        }
        assert_eq!(
            realization.cartan_pairing(Color::S, Color::T),
            &-Qsqrt5::phi()
        );
        assert_eq!(
            realization.cartan_pairing(Color::T, Color::S),
            &-Qsqrt5::phi()
        );
        assert_eq!(
            realization.cartan_pairing(Color::T, Color::U),
            &Qsqrt5::from_integer(-1)
        );
        assert_eq!(
            realization.cartan_pairing(Color::U, Color::T),
            &Qsqrt5::from_integer(-1)
        );
        assert_eq!(
            realization.cartan_pairing(Color::S, Color::U),
            &Qsqrt5::zero()
        );
        assert_eq!(
            realization.cartan_pairing(Color::U, Color::S),
            &Qsqrt5::zero()
        );
    }

    #[test]
    fn simple_reflections_and_coxeter_products_have_exact_orders() {
        let realization = H3Realization::symmetric();
        let identity = Matrix::identity();
        for color in Color::ALL {
            assert_eq!(realization.reflection(color).pow(2), identity);
            assert_ne!(realization.reflection(color), &identity);
        }
        let st = realization
            .reflection(Color::S)
            .multiply(realization.reflection(Color::T));
        let tu = realization
            .reflection(Color::T)
            .multiply(realization.reflection(Color::U));
        let su = realization
            .reflection(Color::S)
            .multiply(realization.reflection(Color::U));
        assert_eq!(st.pow(5), identity);
        assert_eq!(tu.pow(3), identity);
        assert_eq!(su.pow(2), identity);
        for exponent in 1..5 {
            assert_ne!(st.pow(exponent), identity);
        }
        for exponent in 1..3 {
            assert_ne!(tu.pow(exponent), identity);
        }
        assert_ne!(su, identity);
    }

    #[test]
    fn h3_representation_is_faithful_and_has_length_fifteen_longest_element() {
        let realization = H3Realization::symmetric();
        let elements = realization.enumerate();
        assert_eq!(elements.len(), 120);
        let maximal_length = elements.values().map(|(length, _)| *length).max();
        assert_eq!(maximal_length, Some(15));
        assert_eq!(
            elements
                .values()
                .filter(|(length, _)| *length == 15)
                .count(),
            1
        );
    }

    #[test]
    fn h3_has_thirty_roots_split_into_fifteen_positive_pairs() {
        let realization = H3Realization::symmetric();
        let roots = realization.roots();
        assert_eq!(roots.len(), 30);
        let positives: Vec<_> = roots
            .iter()
            .filter(|root| H3Realization::root_is_positive(root) == Some(true))
            .collect();
        assert_eq!(positives.len(), 15);
        assert!(
            roots
                .iter()
                .all(|root| H3Realization::root_is_positive(root).is_some())
        );
        assert!(
            roots
                .iter()
                .all(|root| roots.contains(&std::array::from_fn(|i| -root[i].clone())))
        );
    }

    #[test]
    fn interpolation_points_do_not_annihilate_an_h3_root() {
        let realization = H3Realization::symmetric();
        let roots = realization.roots();
        assert_eq!(roots.len(), 30);
        let points = [
            [1, 1, 1],
            [1, 2, 1],
            [1, 1, 2],
            [2, 3, 2],
            [2, 2, 3],
            [2, 3, 3],
            [3, 5, 7],
        ];
        for point in points {
            let variables = point.map(Qsqrt5::from_integer);
            for root in &roots {
                let value = root
                    .iter()
                    .zip(&variables)
                    .fold(Qsqrt5::zero(), |sum, (coefficient, variable)| {
                        sum + coefficient.clone() * variable.clone()
                    });
                assert_ne!(value, Qsqrt5::zero(), "an H3 root vanished at {point:?}");
            }
        }
    }

    #[test]
    fn the_longest_element_acts_as_minus_identity() {
        let realization = H3Realization::symmetric();
        let elements = realization.enumerate();
        let (longest, _) = elements
            .iter()
            .find(|(_, (length, _))| *length == 15)
            .expect("the finite group has a longest element");
        let minus_identity = Matrix::from_rows(std::array::from_fn(|i| {
            std::array::from_fn(|j| Qsqrt5::from_integer(if i == j { -1 } else { 0 }))
        }));
        assert_eq!(longest, &minus_identity);
    }
}


==> anc/h3-relation/producer/src/compute.rs <==
use std::collections::{BTreeMap, BTreeSet};
use std::fs::{self, OpenOptions};
use std::io::{BufWriter, Write};
use std::path::Path;
use std::sync::atomic::{AtomicUsize, Ordering};
use std::sync::{Arc, mpsc};
use std::thread;

use crate::arithmetic::Qsqrt5;
use crate::diagrams::DiagramCompiler;
use crate::light_leaves::{DegreeZeroDecoratedDoubleLeafKey, LightLeavesEngine};
use crate::rex::{ExactPath, compile_path};
use crate::rex_paths::H3_PATHS;
use num_traits::Zero;

use crate::evaluator::ExactDiagramEvaluator;
use crate::h3::{H3_SOURCE, H3_TARGET, Position};
use crate::matrices::{
    FactorizedDiagramCache, FactorizedTerm, extract_residual_coordinates_streamed,
    factorized_double_leaf_sum_cached, prepare_factorized_family,
};
use crate::ordering::BoundaryOrdering;
use crate::{Error, decode_word};

const POINTS_1: [[i64; 3]; 2] = [[1, 1, 1], [2, 3, 5]];
const POINTS_2: [[i64; 3]; 4] = [[1, 1, 1], [1, 2, 1], [1, 1, 2], [2, 3, 5]];
const POINTS_3: [[i64; 3]; 7] = [
    [1, 1, 1],
    [1, 2, 1],
    [1, 1, 2],
    [1, 3, 1],
    [1, 2, 2],
    [1, 1, 3],
    [2, 3, 5],
];
const POINTS_4: [[i64; 3]; 11] = [
    [1, 1, 1],
    [1, 2, 1],
    [1, 1, 2],
    [1, 3, 1],
    [1, 2, 2],
    [1, 1, 3],
    [1, 4, 1],
    [1, 3, 2],
    [1, 2, 3],
    [1, 1, 4],
    [2, 3, 5],
];
const POINTS_5: [[i64; 3]; 16] = [
    [1, 1, 1],
    [1, 2, 1],
    [1, 1, 2],
    [1, 3, 1],
    [1, 2, 2],
    [1, 1, 3],
    [1, 4, 1],
    [1, 3, 2],
    [1, 2, 3],
    [1, 1, 4],
    [1, 5, 1],
    [1, 4, 2],
    [1, 3, 3],
    [1, 2, 4],
    [1, 1, 5],
    [2, 3, 5],
];
const POINTS_6: [[i64; 3]; 11] = [
    [1, 1, 1],
    [1, 2, 1],
    [1, 1, 2],
    [2, 3, 2],
    [2, 2, 3],
    [2, 3, 3],
    [1, 1, 3],
    [1, 2, 2],
    [1, 2, 3],
    [1, 3, 1],
    [1, 1, 4],
];
const POINTS_7: [[i64; 3]; 7] = [
    [1, 1, 1],
    [1, 2, 1],
    [1, 1, 2],
    [2, 3, 2],
    [2, 2, 3],
    [2, 3, 3],
    [3, 5, 7],
];
const POINTS_8: [[i64; 3]; 7] = POINTS_7;
const POINTS_9: [[i64; 3]; 4] = [[2, 3, 5], [2, 3, 6], [3, 4, 5], [3, 5, 7]];
const POINTS_10: [[i64; 3]; 4] = POINTS_9;
const POINTS_11: [[i64; 3]; 1] = [[2, 3, 5]];

const DETERMINING_COUNTS: [usize; 11] = [1, 3, 6, 10, 15, 10, 6, 6, 3, 3, 1];

#[derive(Clone, Debug)]
struct CoordinateBasis {
    base_degree: i32,
    keys: Vec<DegreeZeroDecoratedDoubleLeafKey>,
}

#[derive(Clone, Debug)]
struct PointShard {
    point_index: usize,
    roots: [i64; 3],
    endpoints: Vec<usize>,
}

#[derive(Clone, Debug)]
struct PointSample {
    point_index: usize,
    values: BTreeMap<Position, Qsqrt5>,
}

#[derive(Clone, Debug)]
struct ComputeSetup {
    source: Vec<usize>,
    target: Vec<usize>,
    engine: LightLeavesEngine,
    source_order: BoundaryOrdering,
    target_order: BoundaryOrdering,
    left: ExactPath,
    right: ExactPath,
}

fn all_points(length: usize) -> &'static [[i64; 3]] {
    match length {
        1 => &POINTS_1,
        2 => &POINTS_2,
        3 => &POINTS_3,
        4 => &POINTS_4,
        5 => &POINTS_5,
        6 => &POINTS_6,
        7 => &POINTS_7,
        8 => &POINTS_8,
        9 => &POINTS_9,
        10 => &POINTS_10,
        11 => &POINTS_11,
        _ => &[],
    }
}

fn determining_points(length: usize) -> Result<&'static [[i64; 3]], Error> {
    let count = *DETERMINING_COUNTS
        .get(length.checked_sub(1).ok_or(Error::SizeOverflow)?)
        .ok_or_else(|| Error::Invariant(format!("unsupported factor length {length}")))?;
    all_points(length)
        .get(..count)
        .ok_or_else(|| Error::Invariant(format!("point grid for length {length} is incomplete")))
}

fn build_setup() -> Result<ComputeSetup, Error> {
    let source = decode_word(H3_SOURCE)?;
    let target = decode_word(H3_TARGET)?;
    let engine = LightLeavesEngine::new().map_err(|error| Error::Dependency(error.to_string()))?;
    let source_order = BoundaryOrdering::new(engine.group(), &source)?;
    let target_order = BoundaryOrdering::new(engine.group(), &target)?;
    let left = compile_path(&H3_PATHS[0]).map_err(|error| Error::Dependency(error.to_string()))?;
    let right = compile_path(&H3_PATHS[1]).map_err(|error| Error::Dependency(error.to_string()))?;
    Ok(ComputeSetup {
        source,
        target,
        engine,
        source_order,
        target_order,
        left,
        right,
    })
}

fn build_inventory(
    engine: &LightLeavesEngine,
    source: &[usize],
    target: &[usize],
) -> Result<BTreeMap<usize, BTreeMap<Position, CoordinateBasis>>, Error> {
    let stream = engine
        .degree_zero_lower_decorated_double_leaf_keys(source, target, engine.group().longest())
        .map_err(|error| Error::Dependency(error.to_string()))?;
    let mut inventory = BTreeMap::<usize, BTreeMap<Position, CoordinateBasis>>::new();
    for item in stream {
        let key = item.map_err(|error| Error::Dependency(error.to_string()))?;
        let length = key.factor_element.length;
        if !(1..=11).contains(&length) {
            continue;
        }
        let position = Position {
            endpoint: key.factor_element.enumeration_id,
            target_mask: key.target_mask,
            source_mask: key.source_mask,
        };
        let coordinate = inventory
            .entry(length)
            .or_default()
            .entry(position)
            .or_insert_with(|| CoordinateBasis {
                base_degree: key.base_double_leaf_degree,
                keys: Vec::new(),
            });
        if coordinate.base_degree != key.base_double_leaf_degree {
            return Err(Error::Invariant(format!(
                "mixed degrees at endpoint {}, masks ({},{})",
                position.endpoint, position.source_mask, position.target_mask
            )));
        }
        coordinate.keys.push(key);
    }
    for layer in inventory.values_mut() {
        for coordinate in layer.values_mut() {
            coordinate.keys.sort_by(|left, right| {
                left.left_root_monomial_exponents
                    .cmp(&right.left_root_monomial_exponents)
            });
        }
    }
    Ok(inventory)
}

fn build_shards(points: &[[i64; 3]], endpoints: &[usize], jobs: usize) -> Vec<PointShard> {
    let target_shards = jobs.max(points.len());
    let base = target_shards / points.len();
    let remainder = target_shards % points.len();
    let mut shards = Vec::new();
    for (point_index, &roots) in points.iter().enumerate() {
        let requested = base + usize::from(point_index < remainder);
        let shard_count = requested.max(1).min(endpoints.len());
        let chunk_size = endpoints.len().div_ceil(shard_count);
        for chunk in endpoints.chunks(chunk_size) {
            shards.push(PointShard {
                point_index,
                roots,
                endpoints: chunk.to_vec(),
            });
        }
    }
    shards
}

fn compute_shard(
    shard: &PointShard,
    higher_terms: &[FactorizedTerm],
    setup: &ComputeSetup,
) -> Result<PointSample, Error> {
    let compiler = DiagramCompiler::new(&setup.engine);
    let rex_point = shard.roots.map(Qsqrt5::from_integer);
    let mut left_session = setup.left.point_session(rex_point.clone());
    let mut right_session = setup.right.point_session(rex_point.clone());
    let mut evaluator = ExactDiagramEvaluator::new(rex_point.clone());
    let mut factorized_cache = FactorizedDiagramCache::default();
    prepare_factorized_family(
        higher_terms,
        &setup.engine,
        &compiler,
        &mut factorized_cache,
    )?;
    let mut values = BTreeMap::new();
    let zero = Qsqrt5::zero();

    for &endpoint in &shard.endpoints {
        let source_masks = setup.source_order.ordered_masks(endpoint)?;
        let target_masks = setup.target_order.ordered_masks(endpoint)?;
        let mut residual = factorized_double_leaf_sum_cached(
            endpoint,
            setup.engine.group(),
            source_masks,
            target_masks,
            &rex_point,
            &mut evaluator,
            &mut factorized_cache,
        )?;
        for (source_index, &source_mask) in source_masks.iter().enumerate() {
            let left_column = left_session
                .evaluate_basis_column(source_mask)
                .map_err(|error| Error::Dependency(error.to_string()))?;
            let right_column = right_session
                .evaluate_basis_column(source_mask)
                .map_err(|error| Error::Dependency(error.to_string()))?;
            for (target_index, &target_mask) in target_masks.iter().enumerate() {
                let offset = target_index
                    .checked_mul(source_masks.len())
                    .and_then(|value| value.checked_add(source_index))
                    .ok_or(Error::SizeOverflow)?;
                let higher = &mut residual[offset];
                let mut raw = left_column
                    .get(&target_mask)
                    .cloned()
                    .unwrap_or_else(Qsqrt5::zero);
                raw -= right_column.get(&target_mask).unwrap_or(&zero);
                raw -= &*higher;
                *higher = raw;
            }
        }
        let coordinates = extract_residual_coordinates_streamed(
            endpoint,
            &setup.source,
            &setup.target,
            source_masks,
            target_masks,
            residual,
            &setup.source_order,
            &setup.target_order,
            &setup.engine,
            &compiler,
            &mut evaluator,
        )?;
        for coordinate in coordinates {
            let position = Position {
                endpoint,
                target_mask: coordinate.target_mask,
                source_mask: coordinate.source_mask,
            };
            if values.insert(position, coordinate.value).is_some() {
                return Err(Error::Invariant(format!(
                    "duplicate extracted coordinate at {position:?}"
                )));
            }
        }
    }
    Ok(PointSample {
        point_index: shard.point_index,
        values,
    })
}

fn compute_layer_samples(
    points: &[[i64; 3]],
    endpoints: &[usize],
    higher_terms: &Arc<Vec<FactorizedTerm>>,
    setup: &ComputeSetup,
    jobs: usize,
) -> Result<Vec<BTreeMap<Position, Qsqrt5>>, Error> {
    let shards = Arc::new(build_shards(points, endpoints, jobs));
    let next = Arc::new(AtomicUsize::new(0));
    let worker_count = jobs.min(shards.len()).max(1);
    let (sender, receiver) = mpsc::channel();
    thread::scope(|scope| {
        for _ in 0..worker_count {
            let sender = sender.clone();
            let shards = Arc::clone(&shards);
            let next = Arc::clone(&next);
            let higher_terms = Arc::clone(higher_terms);
            scope.spawn(move || {
                loop {
                    let index = next.fetch_add(1, Ordering::Relaxed);
                    let Some(shard) = shards.get(index) else {
                        break;
                    };
                    if sender
                        .send(compute_shard(shard, higher_terms.as_slice(), setup))
                        .is_err()
                    {
                        break;
                    }
                }
            });
        }
        drop(sender);
        let mut samples = vec![BTreeMap::new(); points.len()];
        for result in receiver {
            let sample = result?;
            let destination = samples
                .get_mut(sample.point_index)
                .ok_or(Error::SizeOverflow)?;
            for (position, value) in sample.values {
                if destination.insert(position, value).is_some() {
                    return Err(Error::Invariant(format!(
                        "duplicate point sample at {position:?}"
                    )));
                }
            }
        }
        Ok(samples)
    })
}

fn monomial_value(exponents: &[u32; 3], roots: [i64; 3]) -> Qsqrt5 {
    let mut value = Qsqrt5::from_integer(1);
    for (&exponent, root) in exponents.iter().zip(roots) {
        let root = Qsqrt5::from_integer(root);
        for _ in 0..exponent {
            value *= &root;
        }
    }
    value
}

#[allow(clippy::needless_range_loop)]
fn solve_interpolation(
    basis: &CoordinateBasis,
    points: &[[i64; 3]],
    samples: &[Qsqrt5],
) -> Result<Vec<Qsqrt5>, Error> {
    let size = basis.keys.len();
    if size == 0 || points.len() < size || samples.len() < size {
        return Err(Error::Invariant(
            "incomplete interpolation system".to_owned(),
        ));
    }
    let mut matrix = Vec::<Vec<Qsqrt5>>::with_capacity(size);
    for &point in &points[..size] {
        matrix.push(
            basis
                .keys
                .iter()
                .map(|key| monomial_value(&key.left_root_monomial_exponents, point))
                .collect(),
        );
    }
    let mut rhs = samples[..size].to_vec();
    for column in 0..size {
        let pivot = (column..size)
            .find(|&row| !matrix[row][column].is_zero())
            .ok_or_else(|| Error::Invariant("singular interpolation grid".to_owned()))?;
        matrix.swap(column, pivot);
        rhs.swap(column, pivot);
        let diagonal = matrix[column][column].clone();
        for entry in &mut matrix[column][column..] {
            *entry = &*entry / &diagonal;
        }
        rhs[column] = &rhs[column] / &diagonal;
        for row in 0..size {
            if row == column || matrix[row][column].is_zero() {
                continue;
            }
            let factor = matrix[row][column].clone();
            for inner in column..size {
                let product = &factor * &matrix[column][inner];
                matrix[row][inner] -= &product;
            }
            let product = &factor * &rhs[column];
            rhs[row] -= &product;
        }
    }
    Ok(rhs)
}

#[allow(clippy::too_many_lines)]
fn write_certificate(output: &Path, terms: &[FactorizedTerm]) -> Result<(), Error> {
    let parent = output.parent().unwrap_or_else(|| Path::new("."));
    fs::create_dir_all(parent).map_err(|error| Error::Io(error.to_string()))?;
    let file_name = output
        .file_name()
        .and_then(|name| name.to_str())
        .unwrap_or("certificate.txt");
    let temporary = parent.join(format!(".{file_name}.{}.tmp", std::process::id()));
    let file = OpenOptions::new()
        .write(true)
        .create_new(true)
        .open(&temporary)
        .map_err(|error| Error::Io(error.to_string()))?;
    let mut writer = BufWriter::new(file);
    writeln!(writer, "H3-CERTIFICATE 1").map_err(|error| Error::Io(error.to_string()))?;
    writeln!(writer, "SOURCE {H3_SOURCE}").map_err(|error| Error::Io(error.to_string()))?;
    writeln!(writer, "TARGET {H3_TARGET}").map_err(|error| Error::Io(error.to_string()))?;
    for (side, path) in [("L", &H3_PATHS[0]), ("R", &H3_PATHS[1])] {
        for braid_move in path.moves {
            writeln!(
                writer,
                "MOVE {side} {} {}",
                braid_move.pair, braid_move.position
            )
            .map_err(|error| Error::Io(error.to_string()))?;
        }
    }
    for length in 1..=11 {
        for point in all_points(length) {
            writeln!(
                writer,
                "POINT {length} {} {} {}",
                point[0], point[1], point[2]
            )
            .map_err(|error| Error::Io(error.to_string()))?;
        }
    }

    let mut records = terms
        .iter()
        .filter(|term| !term.coefficient.is_zero())
        .collect::<Vec<_>>();
    records.sort_by(|left, right| {
        (
            left.key.source_mask,
            left.key.target_mask,
            &left.key.left_root_monomial_exponents,
        )
            .cmp(&(
                right.key.source_mask,
                right.key.target_mask,
                &right.key.left_root_monomial_exponents,
            ))
    });
    for term in records {
        let (a, b) = term
            .coefficient
            .integral_phi_coefficients()
            .ok_or_else(|| {
                Error::Invariant(format!(
                    "coefficient at masks ({},{}) is outside Z[phi]",
                    term.key.source_mask, term.key.target_mask
                ))
            })?;
        let exponents = &term.key.left_root_monomial_exponents;
        writeln!(
            writer,
            "C {} {} {} {} {} {} {}",
            term.key.source_mask,
            term.key.target_mask,
            exponents[0],
            exponents[1],
            exponents[2],
            a,
            b,
        )
        .map_err(|error| Error::Io(error.to_string()))?;
    }
    writeln!(writer, "END").map_err(|error| Error::Io(error.to_string()))?;
    writer
        .flush()
        .map_err(|error| Error::Io(error.to_string()))?;
    let file = writer
        .into_inner()
        .map_err(|error| Error::Io(error.to_string()))?;
    file.sync_all()
        .map_err(|error| Error::Io(error.to_string()))?;
    fs::rename(&temporary, output).map_err(|error| Error::Io(error.to_string()))
}

/// Compute all factor lengths from scratch and write the external GAP input.
///
/// This function intentionally performs no second per-layer replay and no
/// repository-local validation of the finished certificate.
///
/// # Errors
///
/// Returns an error if the exact computation encounters inconsistent input,
/// arithmetic overflow, a singular interpolation system, or an I/O failure.
pub(crate) fn compute_relation(output: &Path, jobs: usize) -> Result<usize, Error> {
    if jobs == 0 {
        return Err(Error::Invariant("--jobs must be positive".to_owned()));
    }
    let setup = build_setup()?;
    let mut inventory = build_inventory(&setup.engine, &setup.source, &setup.target)?;
    let mut relation_terms = Vec::<FactorizedTerm>::new();

    for length in (1..=11).rev() {
        let layer = inventory
            .remove(&length)
            .ok_or_else(|| Error::Invariant(format!("length {length} inventory is absent")))?;
        let endpoints = layer
            .keys()
            .map(|position| position.endpoint)
            .collect::<BTreeSet<_>>()
            .into_iter()
            .collect::<Vec<_>>();
        let points = determining_points(length)?;
        eprintln!(
            "length {length}: {} exact points, {} endpoints, {} coordinates",
            points.len(),
            endpoints.len(),
            layer.len()
        );
        let higher = Arc::new(relation_terms);
        let samples = compute_layer_samples(points, &endpoints, &higher, &setup, jobs)?;
        relation_terms = Arc::try_unwrap(higher)
            .map_err(|_| Error::Invariant("higher-term workers did not stop".to_owned()))?;

        let mut added = 0_usize;
        for (position, basis) in layer {
            let values = samples
                .iter()
                .map(|point| {
                    point.get(&position).cloned().ok_or_else(|| {
                        Error::Invariant(format!(
                            "missing sample at endpoint {}, masks ({},{})",
                            position.endpoint, position.source_mask, position.target_mask
                        ))
                    })
                })
                .collect::<Result<Vec<_>, _>>()?;
            let coefficients = solve_interpolation(&basis, points, &values)?;
            for (key, coefficient) in basis.keys.into_iter().zip(coefficients) {
                if coefficient.is_zero() {
                    continue;
                }
                relation_terms.push(FactorizedTerm {
                    factor_endpoint: position.endpoint,
                    coefficient,
                    key,
                });
                added = added.checked_add(1).ok_or(Error::SizeOverflow)?;
            }
        }
        eprintln!(
            "length {length}: {added} nonzero coefficients produced; total {}",
            relation_terms.len()
        );
    }
    write_certificate(output, &relation_terms)?;
    Ok(relation_terms.len())
}


==> anc/h3-relation/producer/src/coxeter/group.rs <==
use std::collections::{HashMap, HashSet, VecDeque};
use std::fmt;

use crate::arithmetic::{Color, H3Realization, Matrix};

pub(crate) const H3_RANK: usize = 3;
const H3_ORDER: usize = 120;

#[must_use]
pub(crate) const fn braid_length(left: usize, right: usize) -> usize {
    match (left, right) {
        (0, 0) | (1, 1) | (2, 2) => 1,
        (0, 1) | (1, 0) => 5,
        (1, 2) | (2, 1) => 3,
        (0, 2) | (2, 0) => 2,
        _ => 0,
    }
}

pub(crate) type Word = Vec<usize>;

#[derive(Clone, Copy, Debug, PartialEq, Eq, Hash, PartialOrd, Ord)]
pub(crate) struct ElementId(usize);

impl ElementId {
    #[must_use]
    pub(crate) fn index(self) -> usize {
        self.0
    }
}

#[derive(Clone, Debug, PartialEq, Eq)]
pub(crate) enum EnumerationError {
    UnexpectedOrder { actual: usize },
    InternalClosureFailure,
}

impl fmt::Display for EnumerationError {
    fn fmt(&self, formatter: &mut fmt::Formatter<'_>) -> fmt::Result {
        write!(formatter, "Coxeter group enumeration failed: {self:?}")
    }
}

impl std::error::Error for EnumerationError {}

#[derive(Clone, Debug, PartialEq, Eq, Hash)]
pub(crate) struct BraidMove {
    pub(crate) start: usize,
    pub(crate) first: usize,
    pub(crate) second: usize,
    pub(crate) braid_length: usize,
}

#[derive(Clone, Debug)]
struct ElementData {
    matrix: Matrix,
    canonical_word: Word,
    length: usize,
}

/// The fully enumerated H3 Coxeter group.
#[derive(Clone, Debug)]
pub(crate) struct CoxeterGroup {
    elements: Vec<ElementData>,
    right_multiplication: Vec<Vec<ElementId>>,
}

impl CoxeterGroup {
    /// Enumerate the fixed H3 right Cayley graph.
    ///
    /// # Errors
    ///
    /// Returns an error if the canonical realization does not close with the
    /// known order 120 or if an exact-matrix closure invariant fails.
    pub(crate) fn h3() -> Result<Self, EnumerationError> {
        let realization = H3Realization::symmetric();
        let reflections = Color::ALL.map(|color| realization.reflection(color).clone());

        let identity = Matrix::identity();
        let mut elements = vec![ElementData {
            matrix: identity.clone(),
            canonical_word: Vec::new(),
            length: 0,
        }];
        let mut indices = HashMap::from([(identity, ElementId(0))]);
        let mut queue = VecDeque::from([ElementId(0)]);

        while let Some(current) = queue.pop_front() {
            for (generator, reflection) in reflections.iter().enumerate() {
                let matrix = elements[current.0].matrix.multiply(reflection);
                if indices.contains_key(&matrix) {
                    continue;
                }
                if elements.len() == H3_ORDER {
                    return Err(EnumerationError::UnexpectedOrder {
                        actual: H3_ORDER + 1,
                    });
                }
                let id = ElementId(elements.len());
                let mut canonical_word = elements[current.0].canonical_word.clone();
                canonical_word.push(generator);
                let length = canonical_word.len();
                indices.insert(matrix.clone(), id);
                elements.push(ElementData {
                    matrix,
                    canonical_word,
                    length,
                });
                queue.push_back(id);
            }
        }

        if elements.len() != H3_ORDER {
            return Err(EnumerationError::UnexpectedOrder {
                actual: elements.len(),
            });
        }

        let right_multiplication = elements
            .iter()
            .map(|element| {
                reflections
                    .iter()
                    .map(|reflection| {
                        indices
                            .get(&element.matrix.multiply(reflection))
                            .copied()
                            .ok_or(EnumerationError::InternalClosureFailure)
                    })
                    .collect::<Result<Vec<_>, _>>()
            })
            .collect::<Result<Vec<_>, _>>()?;

        Ok(Self {
            elements,
            right_multiplication,
        })
    }

    #[must_use]
    pub(crate) fn order(&self) -> usize {
        self.elements.len()
    }

    #[must_use]
    pub(crate) const fn identity() -> ElementId {
        ElementId(0)
    }

    pub(crate) fn elements(&self) -> impl ExactSizeIterator<Item = ElementId> + '_ {
        (0..self.order()).map(ElementId)
    }

    #[must_use]
    pub(crate) fn length(&self, element: ElementId) -> usize {
        self.elements[element.0].length
    }

    #[must_use]
    pub(crate) fn canonical_reduced_word(&self, element: ElementId) -> &[usize] {
        &self.elements[element.0].canonical_word
    }

    #[must_use]
    #[cfg(test)]
    pub(crate) fn evaluate_word(&self, word: &[usize]) -> Option<ElementId> {
        let mut product = Self::identity();
        for &generator in word {
            product = *self.right_multiplication.get(product.0)?.get(generator)?;
        }
        Some(product)
    }

    #[must_use]
    pub(crate) fn right_multiply(&self, element: ElementId, generator: usize) -> Option<ElementId> {
        self.right_multiplication
            .get(element.0)
            .and_then(|row| row.get(generator))
            .copied()
    }

    #[must_use]
    /// Return the unique element of maximum Coxeter length.
    ///
    /// # Panics
    ///
    /// Panics only if the enumerated exact matrices violate the standard
    /// longest-element theorem for finite Coxeter groups.
    pub(crate) fn longest(&self) -> ElementId {
        let maximum = self
            .elements
            .iter()
            .map(|element| element.length)
            .max()
            .unwrap_or(0);
        let maxima: Vec<_> = self
            .elements()
            .filter(|&element| self.length(element) == maximum)
            .collect();
        assert_eq!(
            maxima.len(),
            1,
            "a finite Coxeter group has one longest element"
        );
        maxima[0]
    }

    /// Strong Bruhat order, using the subword property for one reduced word of `upper`.
    #[must_use]
    pub(crate) fn bruhat_leq(&self, lower: ElementId, upper: ElementId) -> bool {
        if self.length(lower) > self.length(upper) {
            return false;
        }
        let mut products = HashSet::from([Self::identity()]);
        for &generator in self.canonical_reduced_word(upper) {
            let old: Vec<_> = products.iter().copied().collect();
            for element in old {
                products.insert(self.right_multiplication[element.0][generator]);
            }
        }
        products.contains(&lower)
    }

    #[must_use]
    pub(crate) fn right_descents(&self, element: ElementId) -> Vec<usize> {
        (0..H3_RANK)
            .filter(|&generator| {
                self.length(self.right_multiplication[element.0][generator]) < self.length(element)
            })
            .collect()
    }

    /// Every reduced expression, in deterministic lexicographic recursion order.
    #[must_use]
    pub(crate) fn reduced_expressions(&self, element: ElementId) -> Vec<Word> {
        fn recurse(
            group: &CoxeterGroup,
            element: ElementId,
            memo: &mut [Option<Vec<Word>>],
        ) -> Vec<Word> {
            if let Some(cached) = &memo[element.0] {
                return cached.clone();
            }
            let answer = if element == CoxeterGroup::identity() {
                vec![Vec::new()]
            } else {
                let mut words = Vec::new();
                for generator in group.right_descents(element) {
                    let predecessor = group.right_multiplication[element.0][generator];
                    for mut word in recurse(group, predecessor, memo) {
                        word.push(generator);
                        words.push(word);
                    }
                }
                words
            };
            memo[element.0] = Some(answer.clone());
            answer
        }

        recurse(self, element, &mut vec![None; self.order()])
    }

    /// All single braid moves which can be applied to a word.
    #[must_use]
    pub(crate) fn braid_moves(word: &[usize]) -> Vec<(BraidMove, Word)> {
        let mut answer = Vec::new();
        if word.len() < 2 {
            return answer;
        }
        for start in 0..word.len() - 1 {
            let first = word[start];
            let second = word[start + 1];
            if first >= H3_RANK || second >= H3_RANK || first == second {
                continue;
            }
            let braid_length = braid_length(first, second);
            if braid_length == 0 || start + braid_length > word.len() {
                continue;
            }
            let alternating = (0..braid_length)
                .all(|offset| word[start + offset] == if offset % 2 == 0 { first } else { second });
            if alternating {
                let mut target = word.to_vec();
                for offset in 0..braid_length {
                    target[start + offset] = if offset % 2 == 0 { second } else { first };
                }
                answer.push((
                    BraidMove {
                        start,
                        first,
                        second,
                        braid_length,
                    },
                    target,
                ));
            }
        }
        answer
    }
}


==> anc/h3-relation/producer/src/coxeter/mod.rs <==
//! Exact combinatorics of the small finite Coxeter systems used by this project.
//!
//! Group elements are canonical exact geometric-representation matrices.  Word
//! length is nevertheless computed combinatorially, by breadth-first search in
//! the right Cayley graph, rather than by numerical root-sign tests.

mod group;

#[cfg(test)]
mod tests;

pub(crate) use group::{BraidMove, CoxeterGroup, ElementId, H3_RANK, Word, braid_length};


==> anc/h3-relation/producer/src/coxeter/tests.rs <==
use std::collections::{HashMap, HashSet, VecDeque};

use super::{CoxeterGroup, H3_RANK, braid_length};

fn group() -> CoxeterGroup {
    CoxeterGroup::h3().unwrap()
}

#[test]
fn h3_enumeration_has_the_exact_expected_shape() {
    const POINCARE: [usize; 16] = [1, 3, 5, 7, 9, 11, 12, 12, 12, 12, 11, 9, 7, 5, 3, 1];
    let group = group();
    assert_eq!(group.order(), 120);
    assert_eq!(group.length(group.longest()), 15);
    let mut distribution = [0; 16];
    for element in group.elements() {
        distribution[group.length(element)] += 1;
        let word = group.canonical_reduced_word(element);
        assert_eq!(word.len(), group.length(element));
        assert_eq!(group.evaluate_word(word), Some(element));
    }
    assert_eq!(distribution, POINCARE);
}

#[test]
fn h3_cayley_bruhat_and_rex_invariants_hold() {
    let group = group();
    for element in group.elements() {
        assert!(group.bruhat_leq(CoxeterGroup::identity(), element));
        assert!(group.bruhat_leq(element, element));
        assert!(group.bruhat_leq(element, group.longest()));
        let mut expressions = HashSet::new();
        for word in group.reduced_expressions(element) {
            assert_eq!(word.len(), group.length(element));
            assert_eq!(group.evaluate_word(&word), Some(element));
            assert!(expressions.insert(word));
        }
        for generator in 0..H3_RANK {
            let next = group.right_multiply(element, generator).unwrap();
            assert_eq!(group.right_multiply(next, generator), Some(element));
            assert_eq!(group.length(element).abs_diff(group.length(next)), 1);
        }
    }

    for left in 0..H3_RANK {
        assert_eq!(
            group.evaluate_word(&[left, left]),
            Some(CoxeterGroup::identity())
        );
        for right in left + 1..H3_RANK {
            let length = braid_length(left, right);
            let lhs = (0..length)
                .map(|position| if position % 2 == 0 { left } else { right })
                .collect::<Vec<_>>();
            let rhs = (0..length)
                .map(|position| if position % 2 == 0 { right } else { left })
                .collect::<Vec<_>>();
            assert_eq!(group.evaluate_word(&lhs), group.evaluate_word(&rhs));
        }
    }

    let words = group.reduced_expressions(group.longest());
    let indices = words
        .iter()
        .cloned()
        .enumerate()
        .map(|(index, word)| (word, index))
        .collect::<HashMap<_, _>>();
    let mut seen = vec![false; words.len()];
    seen[0] = true;
    let mut queue = VecDeque::from([0]);
    while let Some(index) = queue.pop_front() {
        for (braid, target) in CoxeterGroup::braid_moves(&words[index]) {
            assert_eq!(braid.braid_length, braid_length(braid.first, braid.second));
            let next = indices[&target];
            if !seen[next] {
                seen[next] = true;
                queue.push_back(next);
            }
        }
    }
    assert!(seen.into_iter().all(|value| value));
}

#[test]
fn h3_has_an_independent_exact_a5_times_c2_model() {
    type Permutation = [u8; 5];
    const IDENTITY: Permutation = [0, 1, 2, 3, 4];
    const GENERATORS: [Permutation; 3] = [[0, 2, 1, 4, 3], [1, 0, 3, 2, 4], [0, 4, 3, 2, 1]];

    fn compose(left: Permutation, right: Permutation) -> Permutation {
        std::array::from_fn(|index| left[usize::from(right[index])])
    }

    fn evaluate(word: &[usize]) -> (Permutation, bool) {
        let mut permutation = IDENTITY;
        let mut parity = false;
        for &generator in word {
            permutation = compose(permutation, GENERATORS[generator]);
            parity = !parity;
        }
        (permutation, parity)
    }

    let group = group();
    let images = group
        .elements()
        .map(|element| evaluate(group.canonical_reduced_word(element)))
        .collect::<HashSet<_>>();
    assert_eq!(images.len(), 120);

    for left in group.elements() {
        for right in group.elements() {
            let (left_permutation, left_parity) = evaluate(group.canonical_reduced_word(left));
            let (right_permutation, right_parity) = evaluate(group.canonical_reduced_word(right));
            let expected = (
                compose(left_permutation, right_permutation),
                left_parity ^ right_parity,
            );
            let mut word = group.canonical_reduced_word(left).to_vec();
            word.extend_from_slice(group.canonical_reduced_word(right));
            let product = group.evaluate_word(&word).unwrap();
            assert_eq!(evaluate(group.canonical_reduced_word(product)), expected);
        }
    }
}


==> anc/h3-relation/producer/src/diagrams/ast.rs <==
use std::fmt;

use crate::coxeter::{H3_RANK, braid_length as h3_braid_length};
use crate::light_leaves::RexEdge;

#[derive(Clone, Debug, Eq, PartialEq)]
pub(crate) struct DiagramError(String);

impl DiagramError {
    pub(crate) fn new(message: impl Into<String>) -> Self {
        Self(message.into())
    }
}

impl fmt::Display for DiagramError {
    fn fmt(&self, formatter: &mut fmt::Formatter<'_>) -> fmt::Result {
        formatter.write_str(&self.0)
    }
}

impl std::error::Error for DiagramError {}

/// A left-to-right H3 word.
#[derive(Clone, Debug, Eq, Ord, PartialEq, PartialOrd)]
pub(crate) struct TypedWord {
    pub(crate) generators: Vec<usize>,
}

impl TypedWord {
    /// Make a word, rejecting generator indices outside the tagged type.
    ///
    /// # Errors
    ///
    /// Returns an error when a generator index is outside the Coxeter rank.
    pub(crate) fn new(generators: impl Into<Vec<usize>>) -> Result<Self, DiagramError> {
        let answer = Self {
            generators: generators.into(),
        };
        answer.validate()?;
        Ok(answer)
    }

    pub(crate) fn validate(&self) -> Result<(), DiagramError> {
        if let Some((position, generator)) = self
            .generators
            .iter()
            .copied()
            .enumerate()
            .find(|&(_, generator)| generator >= H3_RANK)
        {
            return Err(DiagramError::new(format!(
                "generator {generator} at position {position} is outside H3"
            )));
        }
        Ok(())
    }

    pub(crate) fn concatenate(left: &Self, right: &Self) -> Result<Self, DiagramError> {
        let mut generators = Vec::with_capacity(left.generators.len() + right.generators.len());
        generators.extend_from_slice(&left.generators);
        generators.extend_from_slice(&right.generators);
        Self::new(generators)
    }
}

/// Source, target, and diagrammatic degree derived from an AST.
#[derive(Clone, Debug, Eq, PartialEq)]
pub(crate) struct DiagramType {
    pub(crate) source: TypedWord,
    pub(crate) target: TypedWord,
    pub(crate) degree: i32,
}

#[derive(Clone, Debug, Eq, PartialEq)]
pub(crate) enum DiagramNode {
    Identity {
        word: TypedWord,
    },
    EndDot {
        left_context: Vec<usize>,
        color: usize,
        right_context: Vec<usize>,
    },
    StartDot {
        left_context: Vec<usize>,
        color: usize,
        right_context: Vec<usize>,
    },
    Merge {
        left_context: Vec<usize>,
        color: usize,
        right_context: Vec<usize>,
    },
    Split {
        left_context: Vec<usize>,
        color: usize,
        right_context: Vec<usize>,
    },
    Cup {
        left_context: Vec<usize>,
        color: usize,
        right_context: Vec<usize>,
    },
    Cap {
        left_context: Vec<usize>,
        color: usize,
        right_context: Vec<usize>,
    },
    NormalizedRexEdge {
        left_context: Vec<usize>,
        right_context: Vec<usize>,
        from: Vec<usize>,
        to: Vec<usize>,
        start_zero_based: usize,
        first: usize,
        second: usize,
        braid_length: usize,
    },
    Tensor {
        left: Box<Diagram>,
        right: Box<Diagram>,
    },
    Compose {
        /// The lower diagram, applied first.
        bottom: Box<Diagram>,
        /// The upper diagram, applied second.
        top: Box<Diagram>,
    },
}

/// A diagram AST.  It is syntax, not a quotient by diagrammatic relations.
#[derive(Clone, Debug, Eq, PartialEq)]
pub(crate) struct Diagram {
    node: DiagramNode,
}

fn context_words(
    left: &[usize],
    middle_source: &[usize],
    middle_target: &[usize],
    right: &[usize],
    degree: i32,
) -> Result<DiagramType, DiagramError> {
    let mut source = Vec::with_capacity(left.len() + middle_source.len() + right.len());
    source.extend_from_slice(left);
    source.extend_from_slice(middle_source);
    source.extend_from_slice(right);
    let mut target = Vec::with_capacity(left.len() + middle_target.len() + right.len());
    target.extend_from_slice(left);
    target.extend_from_slice(middle_target);
    target.extend_from_slice(right);
    Ok(DiagramType {
        source: TypedWord::new(source)?,
        target: TypedWord::new(target)?,
        degree,
    })
}

fn one_color_type(
    left: &[usize],
    color: usize,
    source_count: usize,
    target_count: usize,
    right: &[usize],
    degree: i32,
) -> Result<DiagramType, DiagramError> {
    context_words(
        left,
        &vec![color; source_count],
        &vec![color; target_count],
        right,
        degree,
    )
}

#[allow(clippy::too_many_arguments)]
fn rex_type(
    left_context: &[usize],
    right_context: &[usize],
    from: &[usize],
    to: &[usize],
    start_zero_based: usize,
    first: usize,
    second: usize,
    braid_length: usize,
) -> Result<DiagramType, DiagramError> {
    let from_word = TypedWord::new(from.to_vec())?;
    let to_word = TypedWord::new(to.to_vec())?;
    TypedWord::new(left_context.to_vec())?;
    TypedWord::new(right_context.to_vec())?;
    if from.len() != to.len() {
        return Err(DiagramError::new("a rex edge must preserve word length"));
    }
    if first == second || first >= H3_RANK || second >= H3_RANK {
        return Err(DiagramError::new("a rex edge has invalid colors"));
    }
    let expected_length = h3_braid_length(first, second);
    if braid_length != expected_length {
        return Err(DiagramError::new(format!(
            "braid length {braid_length} disagrees with Coxeter label {expected_length}"
        )));
    }
    let end = start_zero_based
        .checked_add(braid_length)
        .ok_or_else(|| DiagramError::new("rex edge interval overflow"))?;
    if end > from.len() {
        return Err(DiagramError::new("rex edge interval leaves its word"));
    }
    for position in 0..from.len() {
        let expected_to = if (start_zero_based..end).contains(&position) {
            if (position - start_zero_based).is_multiple_of(2) {
                second
            } else {
                first
            }
        } else {
            from[position]
        };
        let expected_from = if (start_zero_based..end).contains(&position) {
            if (position - start_zero_based).is_multiple_of(2) {
                first
            } else {
                second
            }
        } else {
            from[position]
        };
        if from[position] != expected_from || to[position] != expected_to {
            return Err(DiagramError::new(
                "rex edge is not the recorded alternating braid replacement",
            ));
        }
    }
    let source = TypedWord::concatenate(
        &TypedWord::concatenate(&TypedWord::new(left_context.to_vec())?, &from_word)?,
        &TypedWord::new(right_context.to_vec())?,
    )?;
    let target = TypedWord::concatenate(
        &TypedWord::concatenate(&TypedWord::new(left_context.to_vec())?, &to_word)?,
        &TypedWord::new(right_context.to_vec())?,
    )?;
    Ok(DiagramType {
        source,
        target,
        degree: 0,
    })
}

impl Diagram {
    fn checked(node: DiagramNode) -> Result<Self, DiagramError> {
        let answer = Self { node };
        answer.diagram_type()?;
        Ok(answer)
    }

    /// Borrow the node for a streamed evaluator or syntax renderer.
    #[must_use]
    pub(crate) const fn node(&self) -> &DiagramNode {
        &self.node
    }

    /// Construct a typed identity.
    ///
    /// # Errors
    ///
    /// Returns an error when the word is ill-typed.
    pub(crate) fn identity(word: TypedWord) -> Result<Self, DiagramError> {
        Self::checked(DiagramNode::Identity { word })
    }

    /// Construct a contextual end dot.
    ///
    /// # Errors
    ///
    /// Returns an error when a context or color is ill-typed.
    pub(crate) fn end_dot(
        left_context: Vec<usize>,
        color: usize,
        right_context: Vec<usize>,
    ) -> Result<Self, DiagramError> {
        Self::checked(DiagramNode::EndDot {
            left_context,
            color,
            right_context,
        })
    }

    /// Construct a contextual merge.
    ///
    /// # Errors
    ///
    /// Returns an error when a context or color is ill-typed.
    pub(crate) fn merge(
        left_context: Vec<usize>,
        color: usize,
        right_context: Vec<usize>,
    ) -> Result<Self, DiagramError> {
        Self::checked(DiagramNode::Merge {
            left_context,
            color,
            right_context,
        })
    }

    /// Construct a contextual cap.
    ///
    /// # Errors
    ///
    /// Returns an error when a context or color is ill-typed.
    pub(crate) fn cap(
        left_context: Vec<usize>,
        color: usize,
        right_context: Vec<usize>,
    ) -> Result<Self, DiagramError> {
        Self::checked(DiagramNode::Cap {
            left_context,
            color,
            right_context,
        })
    }

    /// Build one contextual normalized braid vertex.
    ///
    /// # Errors
    ///
    /// Returns an error unless the edge is the exact alternating replacement
    /// prescribed by the Coxeter label and every context is well typed.
    pub(crate) fn normalized_rex_edge(
        edge: &RexEdge,
        left_context: Vec<usize>,
        right_context: Vec<usize>,
    ) -> Result<Self, DiagramError> {
        Self::checked(DiagramNode::NormalizedRexEdge {
            left_context,
            right_context,
            from: edge.from.clone(),
            to: edge.to.clone(),
            start_zero_based: edge.start_zero_based,
            first: edge.first,
            second: edge.second,
            braid_length: edge.braid_length,
        })
    }

    /// Horizontal juxtaposition, preserving left-to-right word order.
    ///
    /// # Errors
    ///
    /// Returns an error when the factors have different Coxeter types or their
    /// combined degree overflows.
    pub(crate) fn tensor(left: Self, right: Self) -> Result<Self, DiagramError> {
        Self::checked(DiagramNode::Tensor {
            left: Box::new(left),
            right: Box::new(right),
        })
    }

    /// Vertical composition in bottom-to-top argument order.
    ///
    /// `compose(bottom, top)` denotes `top ∘ bottom`.
    ///
    /// # Errors
    ///
    /// Returns an error when the middle boundaries differ or degree addition
    /// overflows.
    pub(crate) fn compose(bottom: Self, top: Self) -> Result<Self, DiagramError> {
        Self::checked(DiagramNode::Compose {
            bottom: Box::new(bottom),
            top: Box::new(top),
        })
    }

    /// Recompute and validate exact source, target, and degree.
    ///
    /// # Errors
    ///
    /// Returns an error when the AST contains an ill-typed primitive, tensor,
    /// or composition.
    #[allow(clippy::too_many_lines)]
    pub(crate) fn diagram_type(&self) -> Result<DiagramType, DiagramError> {
        match &self.node {
            DiagramNode::Identity { word } => {
                word.validate()?;
                Ok(DiagramType {
                    source: word.clone(),
                    target: word.clone(),
                    degree: 0,
                })
            }
            DiagramNode::EndDot {
                left_context,
                color,
                right_context,
            } => one_color_type(left_context, *color, 1, 0, right_context, 1),
            DiagramNode::StartDot {
                left_context,
                color,
                right_context,
            } => one_color_type(left_context, *color, 0, 1, right_context, 1),
            DiagramNode::Merge {
                left_context,
                color,
                right_context,
            } => one_color_type(left_context, *color, 2, 1, right_context, -1),
            DiagramNode::Split {
                left_context,
                color,
                right_context,
            } => one_color_type(left_context, *color, 1, 2, right_context, -1),
            DiagramNode::Cup {
                left_context,
                color,
                right_context,
            } => one_color_type(left_context, *color, 0, 2, right_context, 0),
            DiagramNode::Cap {
                left_context,
                color,
                right_context,
            } => one_color_type(left_context, *color, 2, 0, right_context, 0),
            DiagramNode::NormalizedRexEdge {
                left_context,
                right_context,
                from,
                to,
                start_zero_based,
                first,
                second,
                braid_length,
            } => rex_type(
                left_context,
                right_context,
                from,
                to,
                *start_zero_based,
                *first,
                *second,
                *braid_length,
            ),
            DiagramNode::Tensor { left, right } => {
                let left_type = left.diagram_type()?;
                let right_type = right.diagram_type()?;
                Ok(DiagramType {
                    source: TypedWord::concatenate(&left_type.source, &right_type.source)?,
                    target: TypedWord::concatenate(&left_type.target, &right_type.target)?,
                    degree: left_type
                        .degree
                        .checked_add(right_type.degree)
                        .ok_or_else(|| DiagramError::new("tensor degree overflow"))?,
                })
            }
            DiagramNode::Compose { bottom, top } => {
                let bottom_type = bottom.diagram_type()?;
                let top_type = top.diagram_type()?;
                if bottom_type.target != top_type.source {
                    return Err(DiagramError::new(format!(
                        "vertical composition boundary mismatch: {:?} != {:?}",
                        bottom_type.target, top_type.source
                    )));
                }
                Ok(DiagramType {
                    source: bottom_type.source,
                    target: top_type.target,
                    degree: bottom_type
                        .degree
                        .checked_add(top_type.degree)
                        .ok_or_else(|| DiagramError::new("composition degree overflow"))?,
                })
            }
        }
    }

    /// Reflect across a horizontal axis.
    ///
    /// By structural induction this swaps source and target, preserves degree,
    /// and is an involution: primitives are paired involutions, tensor order is
    /// unchanged, and composition order is reversed.
    ///
    /// # Errors
    ///
    /// Returns an error if the source AST is ill-typed or a derived flipped
    /// node unexpectedly violates its type.
    #[allow(clippy::too_many_lines)]
    pub(crate) fn flip_vertical(&self) -> Result<Self, DiagramError> {
        let node = match &self.node {
            DiagramNode::Identity { word } => DiagramNode::Identity { word: word.clone() },
            DiagramNode::EndDot {
                left_context,
                color,
                right_context,
            } => DiagramNode::StartDot {
                left_context: left_context.clone(),
                color: *color,
                right_context: right_context.clone(),
            },
            DiagramNode::StartDot {
                left_context,
                color,
                right_context,
            } => DiagramNode::EndDot {
                left_context: left_context.clone(),
                color: *color,
                right_context: right_context.clone(),
            },
            DiagramNode::Merge {
                left_context,
                color,
                right_context,
            } => DiagramNode::Split {
                left_context: left_context.clone(),
                color: *color,
                right_context: right_context.clone(),
            },
            DiagramNode::Split {
                left_context,
                color,
                right_context,
            } => DiagramNode::Merge {
                left_context: left_context.clone(),
                color: *color,
                right_context: right_context.clone(),
            },
            DiagramNode::Cup {
                left_context,
                color,
                right_context,
            } => DiagramNode::Cap {
                left_context: left_context.clone(),
                color: *color,
                right_context: right_context.clone(),
            },
            DiagramNode::Cap {
                left_context,
                color,
                right_context,
            } => DiagramNode::Cup {
                left_context: left_context.clone(),
                color: *color,
                right_context: right_context.clone(),
            },
            DiagramNode::NormalizedRexEdge {
                left_context,
                right_context,
                from,
                to,
                start_zero_based,
                first,
                second,
                braid_length,
            } => DiagramNode::NormalizedRexEdge {
                left_context: left_context.clone(),
                right_context: right_context.clone(),
                from: to.clone(),
                to: from.clone(),
                start_zero_based: *start_zero_based,
                first: *second,
                second: *first,
                braid_length: *braid_length,
            },
            DiagramNode::Tensor { left, right } => DiagramNode::Tensor {
                left: Box::new(left.flip_vertical()?),
                right: Box::new(right.flip_vertical()?),
            },
            DiagramNode::Compose { bottom, top } => DiagramNode::Compose {
                bottom: Box::new(top.flip_vertical()?),
                top: Box::new(bottom.flip_vertical()?),
            },
        };
        let answer = Self::checked(node)?;
        let original_type = self.diagram_type()?;
        let flipped_type = answer.diagram_type()?;
        if flipped_type.source != original_type.target
            || flipped_type.target != original_type.source
            || flipped_type.degree != original_type.degree
        {
            return Err(DiagramError::new("vertical flip violated type or degree"));
        }
        Ok(answer)
    }
}


==> anc/h3-relation/producer/src/diagrams/compile.rs <==
use crate::coxeter::CoxeterGroup;
use crate::light_leaves::{
    Direction, LightLeafTrace, LightLeafTraceStep, LightLeavesEngine, LocalOperation, RexEdge,
    StepLabel,
};

use super::ast::{Diagram, DiagramError, TypedWord};

/// Compiler tied to the canonical H3 light-leaves choices.
#[derive(Debug)]
pub(crate) struct DiagramCompiler<'a> {
    engine: &'a LightLeavesEngine,
}

impl<'a> DiagramCompiler<'a> {
    #[must_use]
    pub(crate) fn new(engine: &'a LightLeavesEngine) -> Self {
        Self { engine }
    }

    fn validate_trace(&self, trace: &LightLeafTrace) -> Result<(), DiagramError> {
        let canonical = self
            .engine
            .trace(&trace.ambient_word, &trace.chosen)
            .map_err(|error| DiagramError::new(format!("light-leaf trace: {error}")))?;
        if canonical != *trace {
            return Err(DiagramError::new(
                "supplied light-leaf trace is not the canonical engine trace",
            ));
        }
        Ok(())
    }

    fn assert_legal_rex_edge(edge: &RexEdge) -> Result<(), DiagramError> {
        let legal = CoxeterGroup::braid_moves(&edge.from)
            .into_iter()
            .any(|(braid, target)| {
                target == edge.to
                    && braid.start == edge.start_zero_based
                    && braid.first == edge.first
                    && braid.second == edge.second
                    && braid.braid_length == edge.braid_length
            });
        if !legal {
            return Err(DiagramError::new(
                "trace contains a rex edge which is not a legal braid move",
            ));
        }
        Ok(())
    }

    fn rex_edge(edge: &RexEdge, right_context: Vec<usize>) -> Result<Diagram, DiagramError> {
        Self::assert_legal_rex_edge(edge)?;
        Diagram::normalized_rex_edge(edge, Vec::new(), right_context)
    }

    fn append_rex_path(
        mut diagram: Diagram,
        path: &[RexEdge],
        right_context: &[usize],
    ) -> Result<Diagram, DiagramError> {
        for edge in path {
            let rex = Self::rex_edge(edge, right_context.to_vec())?;
            diagram = Diagram::compose(diagram, rex)?;
        }
        Ok(diagram)
    }

    fn local_operation(step: &LightLeafTraceStep) -> Result<Diagram, DiagramError> {
        let generator = step.ambient_generator;
        match (step.label, step.direction, step.chosen, step.operation) {
            (StepLabel::U0, Direction::Up, false, LocalOperation::Dot) => {
                let mut expected_before = step.word_after_local.clone();
                expected_before.push(generator);
                if step.word_before_local != expected_before {
                    return Err(DiagramError::new(
                        "U0 local words do not describe an end dot",
                    ));
                }
                Diagram::end_dot(step.word_after_local.clone(), generator, Vec::new())
            }
            (StepLabel::U1, Direction::Up, true, LocalOperation::Identity) => {
                if step.word_before_local != step.word_after_local {
                    return Err(DiagramError::new("U1 local identity changes its boundary"));
                }
                Diagram::identity(TypedWord::new(step.word_before_local.clone())?)
            }
            (StepLabel::D0, Direction::Down, false, LocalOperation::Merge) => {
                let Some((&last, prefix)) = step.word_after_local.split_last() else {
                    return Err(DiagramError::new("D0 target is unexpectedly empty"));
                };
                let mut expected_before = prefix.to_vec();
                expected_before.extend([last, last]);
                if last != generator || step.word_before_local != expected_before {
                    return Err(DiagramError::new("D0 local words do not describe a merge"));
                }
                Diagram::merge(prefix.to_vec(), generator, Vec::new())
            }
            (StepLabel::D1, Direction::Down, true, LocalOperation::Cap) => {
                let mut expected_before = step.word_after_local.clone();
                expected_before.extend([generator, generator]);
                if step.word_before_local != expected_before {
                    return Err(DiagramError::new("D1 local words do not describe a cap"));
                }
                Diagram::cap(step.word_after_local.clone(), generator, Vec::new())
            }
            _ => Err(DiagramError::new(
                "trace label, direction, bit, and local operation disagree",
            )),
        }
    }

    /// Compile one canonical trace exactly in the recursive order of EW16,
    /// Construction 6.1.
    ///
    /// # Errors
    ///
    /// Returns an error unless the supplied trace exactly matches this
    /// engine's canonical choices and every recursive boundary checks.
    pub(crate) fn compile_light_leaf(
        &self,
        trace: &LightLeafTrace,
    ) -> Result<Diagram, DiagramError> {
        self.validate_trace(trace)?;
        let mut diagram = Diagram::identity(TypedWord::new(Vec::new())?)?;
        let mut ambient_prefix = Vec::with_capacity(trace.ambient_word.len());

        for step in &trace.steps {
            let before_type = diagram.diagram_type()?;
            if before_type.target != TypedWord::new(step.preferred_before.clone())? {
                return Err(DiagramError::new(
                    "recursive light leaf does not end at preferred_before",
                ));
            }

            let new_identity = Diagram::identity(TypedWord::new(vec![step.ambient_generator])?)?;
            diagram = Diagram::tensor(diagram, new_identity)?;
            ambient_prefix.push(step.ambient_generator);

            if step.direction == Direction::Down {
                diagram =
                    Self::append_rex_path(diagram, &step.to_descent, &[step.ambient_generator])?;
            } else if !step.to_descent.is_empty() || step.descent_word.is_some() {
                return Err(DiagramError::new(
                    "an up step unexpectedly carries a descent rex path",
                ));
            }

            let before_local = diagram.diagram_type()?;
            if before_local.target != TypedWord::new(step.word_before_local.clone())? {
                return Err(DiagramError::new(
                    "recursive light leaf does not reach word_before_local",
                ));
            }
            diagram = Diagram::compose(diagram, Self::local_operation(step)?)?;
            diagram = Self::append_rex_path(diagram, &step.to_preferred, &[])?;

            let after_type = diagram.diagram_type()?;
            if after_type.source != TypedWord::new(ambient_prefix.clone())?
                || after_type.target != TypedWord::new(step.preferred_after.clone())?
            {
                return Err(DiagramError::new(
                    "compiled recursive step has incorrect source or preferred target",
                ));
            }
        }

        let diagram_type = diagram.diagram_type()?;
        if diagram_type.source != TypedWord::new(trace.ambient_word.clone())?
            || diagram_type.target != TypedWord::new(trace.preferred_target.clone())?
            || diagram_type.degree != trace.defect
        {
            return Err(DiagramError::new(
                "compiled light leaf disagrees with trace boundary or defect",
            ));
        }
        Ok(diagram)
    }
}


==> anc/h3-relation/producer/src/diagrams/mod.rs <==
//! Typed syntax for Soergel diagrams.
//!
//! Deterministic H3 light-leaf traces compile into this abstract syntax tree.
//! Compilation verifies every trace, boundary, degree, and rex edge; exact
//! localized evaluation is a separate stage.

mod ast;
mod compile;

pub(crate) use ast::{Diagram, DiagramNode, DiagramType, TypedWord};
pub(crate) use compile::DiagramCompiler;


==> anc/h3-relation/producer/src/evaluator.rs <==
use std::cmp::Ordering;
use std::collections::BTreeMap;
use std::collections::btree_map::Entry;
use std::sync::Arc;

use crate::arithmetic::{Color, H3Realization, Matrix, Qsqrt5};
use crate::diagrams::{Diagram, DiagramNode, TypedWord};
use num_traits::{One, Zero};

use crate::Error;

pub(crate) type ExactColumn = BTreeMap<u32, Qsqrt5>;

#[derive(Clone, Debug, Eq, Ord, PartialEq, PartialOrd)]
struct RexKey {
    source: Vec<usize>,
    target: Vec<usize>,
    start: usize,
    braid_length: usize,
}

#[derive(Clone, Debug, Eq, PartialEq)]
struct ExactVariables([Qsqrt5; 3]);

impl Ord for ExactVariables {
    fn cmp(&self, other: &Self) -> Ordering {
        for (left, right) in self.0.iter().zip(&other.0) {
            let rational = left.cmp_rational_part(right);
            if rational != Ordering::Equal {
                return rational;
            }
            let radical = left.cmp_sqrt5_part(right);
            if radical != Ordering::Equal {
                return radical;
            }
        }
        Ordering::Equal
    }
}

impl PartialOrd for ExactVariables {
    fn partial_cmp(&self, other: &Self) -> Option<Ordering> {
        Some(self.cmp(other))
    }
}

#[derive(Clone, Debug, Eq, Ord, PartialEq, PartialOrd)]
struct RexCoefficientKey {
    rex: RexKey,
    prefix_mask: u32,
    target_local: u32,
    variables: ExactVariables,
}

#[derive(Clone, Debug)]
struct RexKernel {
    prefix: Vec<usize>,
    factor: Vec<usize>,
    target_factor: Vec<usize>,
    numerator_roots: Vec<[Qsqrt5; 3]>,
    denominator_roots: Vec<Vec<[Qsqrt5; 3]>>,
    targets_by_source: Vec<Vec<u32>>,
}

/// Exact localized evaluator for the typed H3 diagram AST.
#[derive(Debug)]
pub(crate) struct ExactDiagramEvaluator {
    roots: [Qsqrt5; 3],
    realization: H3Realization,
    kernels: BTreeMap<RexKey, Arc<RexKernel>>,
    rex_coefficients: BTreeMap<RexCoefficientKey, Qsqrt5>,
    cache_rex_coefficients: bool,
}

impl ExactDiagramEvaluator {
    pub(crate) fn new(roots: [Qsqrt5; 3]) -> Self {
        Self::new_with_rex_coefficient_cache(roots, true)
    }

    fn new_with_rex_coefficient_cache(roots: [Qsqrt5; 3], cache_rex_coefficients: bool) -> Self {
        Self {
            roots,
            realization: H3Realization::symmetric(),
            kernels: BTreeMap::new(),
            rex_coefficients: BTreeMap::new(),
            cache_rex_coefficients,
        }
    }

    #[cfg(test)]
    fn new_uncached_reference(roots: [Qsqrt5; 3]) -> Self {
        Self::new_with_rex_coefficient_cache(roots, false)
    }

    pub(crate) fn evaluate_basis_column(
        &mut self,
        diagram: &Diagram,
        source_mask: u32,
    ) -> Result<ExactColumn, Error> {
        let diagram_type = Self::validate_diagram(diagram)?;
        let bound = subexpression_count(diagram_type.source.generators.len())?;
        if source_mask >= bound {
            return Err(Error::Invariant(format!(
                "source mask {source_mask} is outside bound {bound}"
            )));
        }
        let input = BTreeMap::from([(source_mask, Qsqrt5::one())]);
        self.apply(diagram, &input, self.roots.clone())
    }

    fn validate_diagram(diagram: &Diagram) -> Result<crate::diagrams::DiagramType, Error> {
        let diagram_type = diagram
            .diagram_type()
            .map_err(|error| Error::Diagram(error.to_string()))?;
        Ok(diagram_type)
    }

    #[allow(clippy::too_many_lines)]
    fn apply(
        &mut self,
        diagram: &Diagram,
        input: &ExactColumn,
        variables: [Qsqrt5; 3],
    ) -> Result<ExactColumn, Error> {
        match diagram.node() {
            DiagramNode::Identity { word } => Self::checked_column(input.clone(), word),
            DiagramNode::EndDot {
                left_context,
                color,
                right_context,
                ..
            } => self.apply_context_primitive(
                diagram,
                input,
                &variables,
                left_context,
                *color,
                right_context,
                LocalPrimitive::EndDot,
            ),
            DiagramNode::StartDot {
                left_context,
                color,
                right_context,
                ..
            } => self.apply_context_primitive(
                diagram,
                input,
                &variables,
                left_context,
                *color,
                right_context,
                LocalPrimitive::StartDot,
            ),
            DiagramNode::Merge {
                left_context,
                color,
                right_context,
                ..
            } => self.apply_context_primitive(
                diagram,
                input,
                &variables,
                left_context,
                *color,
                right_context,
                LocalPrimitive::Merge,
            ),
            DiagramNode::Split {
                left_context,
                color,
                right_context,
                ..
            } => self.apply_context_primitive(
                diagram,
                input,
                &variables,
                left_context,
                *color,
                right_context,
                LocalPrimitive::Split,
            ),
            DiagramNode::Cup {
                left_context,
                color,
                right_context,
                ..
            } => self.apply_context_primitive(
                diagram,
                input,
                &variables,
                left_context,
                *color,
                right_context,
                LocalPrimitive::Cup,
            ),
            DiagramNode::Cap {
                left_context,
                color,
                right_context,
                ..
            } => self.apply_context_primitive(
                diagram,
                input,
                &variables,
                left_context,
                *color,
                right_context,
                LocalPrimitive::Cap,
            ),
            DiagramNode::NormalizedRexEdge {
                left_context,
                right_context,
                from,
                to,
                start_zero_based,
                braid_length,
                ..
            } => self.apply_rex(
                input,
                &variables,
                left_context,
                right_context,
                from,
                to,
                *start_zero_based,
                *braid_length,
            ),
            DiagramNode::Compose { bottom, top } => {
                let middle = self.apply(bottom, input, variables.clone())?;
                self.apply(top, &middle, variables)
            }
            DiagramNode::Tensor { left, right } => {
                self.apply_tensor(left, right, input, &variables)
            }
        }
    }

    #[allow(clippy::too_many_arguments)]
    fn apply_context_primitive(
        &mut self,
        diagram: &Diagram,
        input: &ExactColumn,
        variables: &[Qsqrt5; 3],
        left_context: &[usize],
        color: usize,
        _right_context: &[usize],
        primitive: LocalPrimitive,
    ) -> Result<ExactColumn, Error> {
        if color >= 3 {
            return Err(Error::Diagram(format!("invalid color {color}")));
        }
        let diagram_type = diagram
            .diagram_type()
            .map_err(|error| Error::Diagram(error.to_string()))?;
        let prefix_bits = low_bits(left_context.len())?;
        let source_local_bits = primitive.source_width();
        let target_local_bits = primitive.target_width();
        let source_local_mask = low_bits(source_local_bits)?;
        let mut output = BTreeMap::new();
        for (&source_mask, source_coefficient) in input {
            let prefix_mask = source_mask & prefix_bits;
            let local_mask = (source_mask >> left_context.len()) & source_local_mask;
            let suffix = source_mask
                .checked_shr(
                    u32::try_from(left_context.len() + source_local_bits)
                        .map_err(|_| Error::SizeOverflow)?,
                )
                .unwrap_or(0);
            let action = self.selected_action(left_context, prefix_mask)?;
            let twisted = Self::twist_variables(&action, variables);
            let transitions =
                primitive.transitions(local_mask, &twisted[color], color, prefix_mask)?;
            for (target_local_mask, local_coefficient) in transitions {
                let coefficient = source_coefficient * &local_coefficient;
                let target_mask = prefix_mask
                    | (target_local_mask << left_context.len())
                    | (suffix << (left_context.len() + target_local_bits));
                Self::add_to_column(
                    &mut output,
                    target_mask,
                    coefficient,
                    diagram_type.target.generators.len(),
                )?;
            }
        }
        Ok(output)
    }

    #[allow(clippy::too_many_arguments, clippy::too_many_lines)]
    fn apply_rex(
        &mut self,
        input: &ExactColumn,
        variables: &[Qsqrt5; 3],
        left_context: &[usize],
        right_context: &[usize],
        from: &[usize],
        to: &[usize],
        start_zero_based: usize,
        braid_length: usize,
    ) -> Result<ExactColumn, Error> {
        let mut source = Vec::with_capacity(left_context.len() + from.len() + right_context.len());
        source.extend_from_slice(left_context);
        source.extend_from_slice(from);
        source.extend_from_slice(right_context);
        let mut target = Vec::with_capacity(source.len());
        target.extend_from_slice(left_context);
        target.extend_from_slice(to);
        target.extend_from_slice(right_context);
        let start = left_context
            .len()
            .checked_add(start_zero_based)
            .ok_or(Error::SizeOverflow)?;
        let key = RexKey {
            source,
            target,
            start,
            braid_length,
        };
        let kernel = if let Some(kernel) = self.kernels.get(&key) {
            Arc::clone(kernel)
        } else {
            let kernel = Arc::new(self.build_rex_kernel(&key)?);
            self.kernels.insert(key.clone(), Arc::clone(&kernel));
            kernel
        };
        let local_bits = low_bits(braid_length)? << start;
        let prefix_bits = low_bits(start)?;
        let mut output = BTreeMap::new();
        for (&source_mask, source_coefficient) in input {
            let prefix_mask = source_mask & prefix_bits;
            let source_local = (source_mask >> start) & low_bits(braid_length)?;
            let targets = kernel
                .targets_by_source
                .get(source_local as usize)
                .ok_or(Error::SizeOverflow)?;
            for &target_local in targets {
                let coefficient_key = RexCoefficientKey {
                    rex: key.clone(),
                    prefix_mask,
                    target_local,
                    variables: ExactVariables(std::array::from_fn(|index| {
                        variables[index].clone()
                    })),
                };
                let local_coefficient = if self.cache_rex_coefficients {
                    if let Some(value) = self.rex_coefficients.get(&coefficient_key) {
                        value.clone()
                    } else {
                        let value =
                            self.rex_coefficient(&kernel, prefix_mask, target_local, variables)?;
                        self.rex_coefficients.insert(coefficient_key, value.clone());
                        value
                    }
                } else {
                    self.rex_coefficient(&kernel, prefix_mask, target_local, variables)?
                };
                let coefficient = source_coefficient * &local_coefficient;
                let target_mask = (source_mask & !local_bits) | (target_local << start);
                Self::add_to_column(&mut output, target_mask, coefficient, key.target.len())?;
            }
        }
        Ok(output)
    }

    fn build_rex_kernel(&self, key: &RexKey) -> Result<RexKernel, Error> {
        let end = key
            .start
            .checked_add(key.braid_length)
            .ok_or(Error::SizeOverflow)?;
        let factor = key
            .source
            .get(key.start..end)
            .ok_or_else(|| Error::Diagram("rex interval leaves source".to_owned()))?
            .to_vec();
        let target_factor = key
            .target
            .get(key.start..end)
            .ok_or_else(|| Error::Diagram("rex interval leaves target".to_owned()))?
            .to_vec();
        let local_count = subexpression_count(key.braid_length)?;
        let source_endpoints = (0..local_count)
            .map(|mask| self.selected_action(&factor, mask))
            .collect::<Result<Vec<_>, _>>()?;
        let target_endpoints = (0..local_count)
            .map(|mask| self.selected_action(&target_factor, mask))
            .collect::<Result<Vec<_>, _>>()?;
        let mut targets_by_source = vec![Vec::new(); local_count as usize];
        for (source_mask, source_endpoint) in source_endpoints.iter().enumerate() {
            for (target_mask, target_endpoint) in target_endpoints.iter().enumerate() {
                if source_endpoint == target_endpoint {
                    targets_by_source[source_mask]
                        .push(u32::try_from(target_mask).map_err(|_| Error::SizeOverflow)?);
                }
            }
        }
        let numerator_roots = self.local_roots(&factor, local_count - 1)?;
        let denominator_roots = (0..local_count)
            .map(|mask| self.local_roots(&target_factor, mask))
            .collect::<Result<Vec<_>, _>>()?;
        Ok(RexKernel {
            prefix: key.source[..key.start].to_vec(),
            factor,
            target_factor,
            numerator_roots,
            denominator_roots,
            targets_by_source,
        })
    }

    fn rex_coefficient(
        &mut self,
        kernel: &RexKernel,
        prefix_mask: u32,
        target_local: u32,
        variables: &[Qsqrt5; 3],
    ) -> Result<Qsqrt5, Error> {
        let prefix_action = self.selected_action(&kernel.prefix, prefix_mask)?;
        let mut numerator = Qsqrt5::one();
        for root in &kernel.numerator_roots {
            let transformed = prefix_action.apply(root);
            let factor = Self::evaluate_root(&transformed, variables);
            numerator *= &factor;
        }
        let roots = kernel
            .denominator_roots
            .get(target_local as usize)
            .ok_or(Error::SizeOverflow)?;
        let mut denominator = Qsqrt5::one();
        for root in roots {
            let transformed = prefix_action.apply(root);
            let factor = Self::evaluate_root(&transformed, variables);
            if factor.is_zero() {
                return Err(Error::SingularRoot(format!(
                    "rex denominator vanished for local words {:?}->{:?}, prefix {prefix_mask}, target {target_local}",
                    kernel.factor, kernel.target_factor
                )));
            }
            denominator *= &factor;
        }
        Ok(&numerator / &denominator)
    }

    fn local_roots(&self, word: &[usize], mask: u32) -> Result<Vec<[Qsqrt5; 3]>, Error> {
        (0..word.len())
            .map(|index| {
                let action = self.selected_action(&word[..index], mask & low_bits(index)?)?;
                let mut root = std::array::from_fn(|_| Qsqrt5::zero());
                root[word[index]] = Qsqrt5::one();
                Ok(action.apply(&root))
            })
            .collect()
    }

    fn evaluate_root(root: &[Qsqrt5; 3], variables: &[Qsqrt5; 3]) -> Qsqrt5 {
        let mut sum = Qsqrt5::zero();
        for (coefficient, variable) in root.iter().zip(variables) {
            let product = coefficient * variable;
            sum += &product;
        }
        sum
    }

    fn selected_action(&self, word: &[usize], mask: u32) -> Result<Matrix, Error> {
        if mask >= subexpression_count(word.len())? {
            return Err(Error::SizeOverflow);
        }
        let mut action = Matrix::identity();
        for (position, &generator) in word.iter().enumerate() {
            if generator >= 3 {
                return Err(Error::Diagram(format!("invalid H3 generator {generator}")));
            }
            if mask & (1 << position) != 0 {
                action = action.multiply(self.realization.reflection(Color::ALL[generator]));
            }
        }
        Ok(action)
    }

    fn twist_variables(action: &Matrix, variables: &[Qsqrt5; 3]) -> [Qsqrt5; 3] {
        let mut result = std::array::from_fn(|_| Qsqrt5::zero());
        for (column, value) in result.iter_mut().enumerate() {
            for (row, variable) in variables.iter().enumerate() {
                let product = action.entry(row, column) * variable;
                *value += &product;
            }
        }
        result
    }

    fn apply_tensor(
        &mut self,
        left: &Diagram,
        right: &Diagram,
        input: &ExactColumn,
        variables: &[Qsqrt5; 3],
    ) -> Result<ExactColumn, Error> {
        let left_type = left
            .diagram_type()
            .map_err(|error| Error::Diagram(error.to_string()))?;
        let right_type = right
            .diagram_type()
            .map_err(|error| Error::Diagram(error.to_string()))?;
        let left_source_bits = low_bits(left_type.source.generators.len())?;
        let source_shift = left_type.source.generators.len();
        let target_shift = left_type.target.generators.len();
        let target_length = target_shift
            .checked_add(right_type.target.generators.len())
            .ok_or(Error::SizeOverflow)?;
        let mut output = BTreeMap::new();
        for (&source_mask, source_coefficient) in input {
            let left_source_mask = source_mask & left_source_bits;
            let right_source_mask = source_mask >> source_shift;
            let left_input = BTreeMap::from([(left_source_mask, Qsqrt5::one())]);
            let left_variables = std::array::from_fn(|index| variables[index].clone());
            let left_output = self.apply(left, &left_input, left_variables)?;
            let left_action =
                self.selected_action(&left_type.source.generators, left_source_mask)?;
            let right_variables = Self::twist_variables(&left_action, variables);
            let right_input = BTreeMap::from([(right_source_mask, Qsqrt5::one())]);
            let right_output = self.apply(right, &right_input, right_variables)?;
            for (&left_target_mask, left_coefficient) in &left_output {
                for (&right_target_mask, right_coefficient) in &right_output {
                    let product = left_coefficient * right_coefficient;
                    let coefficient = source_coefficient * &product;
                    let target_mask = left_target_mask | (right_target_mask << target_shift);
                    Self::add_to_column(&mut output, target_mask, coefficient, target_length)?;
                }
            }
        }
        Ok(output)
    }

    fn checked_column(input: ExactColumn, target: &TypedWord) -> Result<ExactColumn, Error> {
        let bound = subexpression_count(target.generators.len())?;
        if input.keys().any(|&mask| mask >= bound) {
            return Err(Error::Diagram(
                "identity column mask is out of range".to_owned(),
            ));
        }
        Ok(input)
    }

    fn add_to_column(
        output: &mut ExactColumn,
        mask: u32,
        value: Qsqrt5,
        target_length: usize,
    ) -> Result<(), Error> {
        if mask >= subexpression_count(target_length)? {
            return Err(Error::Diagram(format!(
                "output mask {mask} is out of range"
            )));
        }
        if value.is_zero() {
            return Ok(());
        }
        match output.entry(mask) {
            Entry::Occupied(mut entry) => {
                *entry.get_mut() += &value;
                if entry.get().is_zero() {
                    entry.remove();
                }
            }
            Entry::Vacant(entry) => {
                entry.insert(value);
            }
        }
        Ok(())
    }
}

#[derive(Clone, Copy, Debug, Eq, PartialEq)]
enum LocalPrimitive {
    EndDot,
    StartDot,
    Merge,
    Split,
    Cup,
    Cap,
}

impl LocalPrimitive {
    const fn name(self) -> &'static str {
        match self {
            Self::EndDot => "end_dot",
            Self::StartDot => "start_dot",
            Self::Merge => "merge",
            Self::Split => "split",
            Self::Cup => "cup",
            Self::Cap => "cap",
        }
    }

    const fn source_width(self) -> usize {
        match self {
            Self::EndDot | Self::Split => 1,
            Self::StartDot | Self::Cup => 0,
            Self::Merge | Self::Cap => 2,
        }
    }

    const fn target_width(self) -> usize {
        match self {
            Self::StartDot | Self::Merge => 1,
            Self::EndDot | Self::Cap => 0,
            Self::Split | Self::Cup => 2,
        }
    }

    fn transitions(
        self,
        source_mask: u32,
        alpha: &Qsqrt5,
        color: usize,
        prefix_mask: u32,
    ) -> Result<Vec<(u32, Qsqrt5)>, Error> {
        let one = Qsqrt5::one();
        let inverse = || {
            if alpha.is_zero() {
                Err(Error::SingularRoot(format!(
                    "{} color {color} at prefix {prefix_mask}",
                    self.name()
                )))
            } else {
                Ok(&one / alpha)
            }
        };
        match self {
            Self::EndDot => Ok((source_mask == 0)
                .then(|| (0, alpha.clone()))
                .into_iter()
                .collect()),
            Self::StartDot => Ok(vec![(0, one)]),
            Self::Merge => Ok(match source_mask {
                0 | 3 => vec![(0, one)],
                1 | 2 => vec![(1, one)],
                _ => Vec::new(),
            }),
            Self::Split => {
                let inverse_alpha = inverse()?;
                Ok(match source_mask {
                    0 => vec![(0, inverse_alpha.clone()), (3, -inverse_alpha)],
                    1 => vec![(2, inverse_alpha.clone()), (1, -inverse_alpha)],
                    _ => Vec::new(),
                })
            }
            Self::Cup => {
                let inverse_alpha = inverse()?;
                Ok(vec![(0, inverse_alpha.clone()), (3, -inverse_alpha)])
            }
            Self::Cap => Ok(match source_mask {
                0 | 3 => vec![(0, alpha.clone())],
                _ => Vec::new(),
            }),
        }
    }
}

fn subexpression_count(length: usize) -> Result<u32, Error> {
    1_u32
        .checked_shl(u32::try_from(length).map_err(|_| Error::SizeOverflow)?)
        .ok_or(Error::SizeOverflow)
}

fn low_bits(length: usize) -> Result<u32, Error> {
    subexpression_count(length)?
        .checked_sub(1)
        .ok_or(Error::SizeOverflow)
}

#[cfg(test)]
mod tests {
    use super::*;
    use crate::diagrams::{Diagram, TypedWord};
    use crate::light_leaves::RexEdge;

    fn evaluator() -> ExactDiagramEvaluator {
        ExactDiagramEvaluator::new([2_i64, 3, 5].map(Qsqrt5::from_integer))
    }

    #[test]
    fn exact_dot_and_flip_have_expected_coefficients() {
        let dot = Diagram::end_dot(vec![], 0, vec![]).unwrap();
        let mut evaluator = evaluator();
        assert_eq!(
            evaluator.evaluate_basis_column(&dot, 0).unwrap()[&0],
            Qsqrt5::from_integer(2)
        );
        assert!(evaluator.evaluate_basis_column(&dot, 1).unwrap().is_empty());
        let start = dot.flip_vertical().unwrap();
        assert_eq!(
            evaluator.evaluate_basis_column(&start, 0).unwrap()[&0],
            Qsqrt5::one()
        );
    }

    #[test]
    fn vertical_composition_applies_bottom_first() {
        let end = Diagram::end_dot(vec![], 0, vec![]).unwrap();
        let start = end.flip_vertical().unwrap();
        let barbell = Diagram::compose(start, end).unwrap();
        let mut evaluator = evaluator();
        assert_eq!(
            evaluator.evaluate_basis_column(&barbell, 0).unwrap()[&0],
            Qsqrt5::from_integer(2)
        );
    }

    #[test]
    fn singular_local_root_is_rejected_exactly() {
        let cup = Diagram::cap(vec![], 0, vec![])
            .unwrap()
            .flip_vertical()
            .unwrap();
        let mut evaluator = ExactDiagramEvaluator::new([0_i64, 3, 5].map(Qsqrt5::from_integer));
        assert!(matches!(
            evaluator.evaluate_basis_column(&cup, 0),
            Err(Error::SingularRoot(_))
        ));
    }

    #[test]
    fn exact_rex_coefficient_cache_matches_uncached_with_twisted_variables() {
        let rex = Diagram::normalized_rex_edge(
            &RexEdge {
                from: vec![0, 1, 0, 1, 0],
                to: vec![1, 0, 1, 0, 1],
                start_zero_based: 0,
                first: 0,
                second: 1,
                braid_length: 5,
            },
            Vec::new(),
            Vec::new(),
        )
        .unwrap();
        let left = Diagram::identity(TypedWord::new(vec![2]).unwrap()).unwrap();
        let tensor = Diagram::tensor(left, rex).unwrap();
        let point = [2_i64, 3, 5].map(Qsqrt5::from_integer);
        let mut cached = ExactDiagramEvaluator::new(point.clone());
        let mut uncached = ExactDiagramEvaluator::new_uncached_reference(point);
        let mut expected = Vec::new();
        for source_mask in 0..64 {
            let reference = uncached
                .evaluate_basis_column(&tensor, source_mask)
                .unwrap();
            let actual = cached.evaluate_basis_column(&tensor, source_mask).unwrap();
            assert_eq!(actual, reference, "source_mask={source_mask}");
            expected.push(reference);
        }
        let cached_coefficients = cached.rex_coefficients.len();
        assert!(cached_coefficients > 0);
        for (source_mask, reference) in expected.iter().enumerate() {
            assert_eq!(
                cached
                    .evaluate_basis_column(&tensor, u32::try_from(source_mask).unwrap())
                    .unwrap(),
                *reference
            );
        }
        assert_eq!(cached.rex_coefficients.len(), cached_coefficients);
        assert!(uncached.rex_coefficients.is_empty());
    }
}


==> anc/h3-relation/producer/src/h3.rs <==
pub(crate) const H3_SOURCE: &str = "utstuststuststs";
pub(crate) const H3_TARGET: &str = "ststsutstsutstu";

#[derive(Clone, Copy, Debug, Eq, Ord, PartialEq, PartialOrd)]
pub(crate) struct Position {
    pub(crate) endpoint: usize,
    pub(crate) target_mask: u32,
    pub(crate) source_mask: u32,
}

pub(crate) fn mask_bits(mask: u32, length: usize) -> Vec<bool> {
    (0..length)
        .map(|position| mask & (1_u32 << position) != 0)
        .collect()
}


==> anc/h3-relation/producer/src/light_leaves/choices.rs <==
use std::collections::{BTreeMap, VecDeque};
use std::fmt;

use crate::coxeter::{BraidMove, CoxeterGroup, ElementId, H3_RANK, Word};

use super::model::{
    Direction, ElementChoice, ElementKey, LocalOperation, RexEdge, StepChoice, StepLabel,
    TransitionChoice,
};

#[derive(Clone, Debug, Eq, PartialEq)]
pub(crate) struct LightLeavesError(String);

impl LightLeavesError {
    pub(crate) fn new(message: impl Into<String>) -> Self {
        Self(message.into())
    }
}

impl fmt::Display for LightLeavesError {
    fn fmt(&self, formatter: &mut fmt::Formatter<'_>) -> fmt::Result {
        formatter.write_str(&self.0)
    }
}

impl std::error::Error for LightLeavesError {}

fn element_key(group: &CoxeterGroup, element: ElementId) -> ElementKey {
    ElementKey {
        enumeration_id: element.index(),
        canonical_word: group.canonical_reduced_word(element).to_vec(),
        length: group.length(element),
    }
}

#[derive(Clone, Debug)]
struct NavigationEdge {
    to: usize,
    braid: BraidMove,
}

#[derive(Clone, Debug)]
struct RexNavigator {
    words: Vec<Word>,
    indices: BTreeMap<Word, usize>,
    adjacency: Vec<Vec<NavigationEdge>>,
}

impl RexNavigator {
    fn new(group: &CoxeterGroup, element: ElementId) -> Result<Self, LightLeavesError> {
        let mut words = group.reduced_expressions(element);
        words.sort();
        words.dedup();
        if words.is_empty() {
            return Err(LightLeavesError::new(
                "a Coxeter element has no reduced expression",
            ));
        }
        let indices: BTreeMap<_, _> = words
            .iter()
            .cloned()
            .enumerate()
            .map(|(index, word)| (word, index))
            .collect();
        let mut adjacency = vec![Vec::new(); words.len()];
        for (index, word) in words.iter().enumerate() {
            for (braid, target) in CoxeterGroup::braid_moves(word) {
                let to = *indices.get(&target).ok_or_else(|| {
                    LightLeavesError::new("a braid edge left its reduced-expression graph")
                })?;
                adjacency[index].push(NavigationEdge { to, braid });
            }
            adjacency[index].sort_by(|left, right| {
                words[left.to]
                    .cmp(&words[right.to])
                    .then_with(|| left.braid.start.cmp(&right.braid.start))
                    .then_with(|| left.braid.first.cmp(&right.braid.first))
                    .then_with(|| left.braid.second.cmp(&right.braid.second))
            });
        }
        Ok(Self {
            words,
            indices,
            adjacency,
        })
    }

    fn preferred(&self) -> &Word {
        &self.words[0]
    }

    fn shortest_lex_path(
        &self,
        source: &[usize],
        target: &[usize],
    ) -> Result<Vec<RexEdge>, LightLeavesError> {
        let source_index = *self
            .indices
            .get(source)
            .ok_or_else(|| LightLeavesError::new("rex-path source is not a reduced expression"))?;
        let target_index = *self
            .indices
            .get(target)
            .ok_or_else(|| LightLeavesError::new("rex-path target is not a reduced expression"))?;
        if source_index == target_index {
            return Ok(Vec::new());
        }

        let mut distance = vec![usize::MAX; self.words.len()];
        distance[target_index] = 0;
        let mut queue = VecDeque::from([target_index]);
        while let Some(current) = queue.pop_front() {
            let next_distance = distance[current] + 1;
            for edge in &self.adjacency[current] {
                if distance[edge.to] == usize::MAX {
                    distance[edge.to] = next_distance;
                    queue.push_back(edge.to);
                }
            }
        }
        if distance[source_index] == usize::MAX {
            return Err(LightLeavesError::new(
                "reduced-expression graph is disconnected",
            ));
        }

        // Greedily choosing the least next word among edges which decrease the
        // remaining distance gives the lexicographically least vertex sequence
        // among shortest paths.
        let mut current = source_index;
        let mut answer = Vec::with_capacity(distance[source_index]);
        while current != target_index {
            let edge = self.adjacency[current]
                .iter()
                .filter(|edge| distance[edge.to] + 1 == distance[current])
                .min_by(|left, right| {
                    self.words[left.to]
                        .cmp(&self.words[right.to])
                        .then_with(|| left.braid.start.cmp(&right.braid.start))
                        .then_with(|| left.braid.first.cmp(&right.braid.first))
                        .then_with(|| left.braid.second.cmp(&right.braid.second))
                })
                .ok_or_else(|| LightLeavesError::new("shortest rex path reconstruction failed"))?;
            answer.push(RexEdge {
                from: self.words[current].clone(),
                to: self.words[edge.to].clone(),
                start_zero_based: edge.braid.start,
                first: edge.braid.first,
                second: edge.braid.second,
                braid_length: edge.braid.braid_length,
            });
            current = edge.to;
        }
        Ok(answer)
    }
}

fn make_step(
    label: StepLabel,
    endpoint: ElementKey,
    word_before_local: Word,
    operation: LocalOperation,
    word_after_local: Word,
    to_preferred: Vec<RexEdge>,
    preferred_target: Word,
) -> StepChoice {
    StepChoice {
        label,
        endpoint,
        word_before_local,
        operation,
        word_after_local,
        to_preferred,
        preferred_target,
    }
}

fn build_transition(
    group: &CoxeterGroup,
    navigators: &[RexNavigator],
    preferred: &[Word],
    element: ElementId,
    generator: usize,
) -> Result<TransitionChoice, LightLeavesError> {
    let current_index = element.index();
    let current_preferred = preferred[current_index].clone();
    let current_key = element_key(group, element);
    let multiplied = group
        .right_multiply(element, generator)
        .ok_or_else(|| LightLeavesError::new("generator is outside the Coxeter system"))?;
    let multiplied_key = element_key(group, multiplied);
    if group.length(multiplied) > group.length(element) {
        let mut before_one = current_preferred.clone();
        before_one.push(generator);
        let one_path = navigators[multiplied.index()]
            .shortest_lex_path(&before_one, &preferred[multiplied.index()])?;
        let zero = make_step(
            StepLabel::U0,
            current_key,
            before_one.clone(),
            LocalOperation::Dot,
            current_preferred.clone(),
            Vec::new(),
            current_preferred,
        );
        let one = make_step(
            StepLabel::U1,
            multiplied_key.clone(),
            before_one.clone(),
            LocalOperation::Identity,
            before_one,
            one_path,
            preferred[multiplied.index()].clone(),
        );
        return Ok(TransitionChoice {
            generator,
            direction: Direction::Up,
            multiplied_element: multiplied_key,
            descent_word: None,
            to_descent: Vec::new(),
            zero,
            one,
        });
    }

    let ending_word = navigators[current_index]
        .words
        .iter()
        .find(|word| word.last() == Some(&generator))
        .cloned()
        .ok_or_else(|| {
            LightLeavesError::new("right descent has no reduced expression ending in it")
        })?;
    let to_descent =
        navigators[current_index].shortest_lex_path(&current_preferred, &ending_word)?;
    let mut before_local = ending_word.clone();
    before_local.push(generator);
    let zero_path =
        navigators[current_index].shortest_lex_path(&ending_word, &current_preferred)?;
    let after_cap = ending_word[..ending_word.len() - 1].to_vec();
    let one_path = navigators[multiplied.index()]
        .shortest_lex_path(&after_cap, &preferred[multiplied.index()])?;
    let zero = make_step(
        StepLabel::D0,
        current_key,
        before_local.clone(),
        LocalOperation::Merge,
        ending_word.clone(),
        zero_path,
        current_preferred,
    );
    let one = make_step(
        StepLabel::D1,
        multiplied_key.clone(),
        before_local,
        LocalOperation::Cap,
        after_cap,
        one_path,
        preferred[multiplied.index()].clone(),
    );
    Ok(TransitionChoice {
        generator,
        direction: Direction::Down,
        multiplied_element: multiplied_key,
        descent_word: Some(ending_word),
        to_descent,
        zero,
        one,
    })
}

fn build_choices(group: &CoxeterGroup) -> Result<Vec<ElementChoice>, LightLeavesError> {
    let navigators = group
        .elements()
        .map(|element| RexNavigator::new(group, element))
        .collect::<Result<Vec<_>, _>>()?;
    let preferred: Vec<_> = navigators
        .iter()
        .map(|navigator| navigator.preferred().clone())
        .collect();

    let mut elements = Vec::with_capacity(group.order());
    for element in group.elements() {
        let current_index = element.index();
        let current_preferred = preferred[current_index].clone();
        let current_key = element_key(group, element);
        let transitions = (0..H3_RANK)
            .map(|generator| build_transition(group, &navigators, &preferred, element, generator))
            .collect::<Result<Vec<_>, _>>()?;
        elements.push(ElementChoice {
            element: current_key,
            preferred_word: current_preferred,
            transitions,
        });
    }

    Ok(elements)
}

/// H3 plus its canonical light-leaves choices.
#[derive(Clone, Debug)]
pub(crate) struct LightLeavesEngine {
    group: CoxeterGroup,
    choices: Vec<ElementChoice>,
}

impl LightLeavesEngine {
    /// Build every deterministic H3 choice.
    ///
    /// # Errors
    ///
    /// Returns an error if exact Coxeter enumeration or a rex-path invariant
    /// fails.
    pub(crate) fn new() -> Result<Self, LightLeavesError> {
        let group = CoxeterGroup::h3()
            .map_err(|error| LightLeavesError::new(format!("group enumeration failed: {error}")))?;
        let choices = build_choices(&group)?;
        Ok(Self { group, choices })
    }

    #[must_use]
    pub(crate) fn group(&self) -> &CoxeterGroup {
        &self.group
    }

    #[must_use]
    pub(crate) fn choices(&self) -> &[ElementChoice] {
        &self.choices
    }
}


==> anc/h3-relation/producer/src/light_leaves/double.rs <==
use std::collections::BTreeMap;

use crate::coxeter::{CoxeterGroup, ElementId, Word};

use super::choices::{LightLeavesEngine, LightLeavesError};
use super::model::{DegreeZeroDecoratedDoubleLeafKey, ElementKey, LightLeafTrace};
use super::trace::validate_word;

const MAX_INDEXED_SUBEXPRESSIONS: u32 = 1 << 20;
const MAX_STREAMED_LABELS: usize = 1 << 20;

#[derive(Clone, Copy, Debug)]
struct CompactTrace {
    endpoint: ElementId,
    defect: i32,
}

#[derive(Clone, Copy, Debug)]
struct DecoratedBaseKey<'a> {
    source_word: &'a [usize],
    target_word: &'a [usize],
    source_mask: u32,
    target_mask: u32,
    upper: ElementId,
    factor: ElementId,
    degree: i32,
}

fn bits_from_mask(length: usize, mask: u32) -> Vec<bool> {
    (0..length)
        .map(|position| mask & (1_u32 << position) != 0)
        .collect()
}

fn element_key(engine: &LightLeavesEngine, element: ElementId) -> ElementKey {
    ElementKey {
        enumeration_id: element.index(),
        canonical_word: engine.group().canonical_reduced_word(element).to_vec(),
        length: engine.group().length(element),
    }
}

fn checked_monomial_count(total_exponent: u32) -> Result<usize, LightLeavesError> {
    let total = usize::try_from(total_exponent)
        .map_err(|_| LightLeavesError::new("monomial exponent does not fit usize"))?;
    total
        .checked_add(1)
        .and_then(|left| {
            total
                .checked_add(2)
                .and_then(|right| left.checked_mul(right))
        })
        .map(|product| product / 2)
        .ok_or_else(|| LightLeavesError::new("root-monomial count overflow"))
}

fn h3_monomials_descending(total: u32) -> Vec<[u32; 3]> {
    let mut answer = Vec::new();
    for s in (0..=total).rev() {
        for t in (0..=total - s).rev() {
            answer.push([s, t, total - s - t]);
        }
    }
    answer
}

fn compact_trace(
    engine: &LightLeavesEngine,
    word: &[usize],
    mask: u32,
) -> Result<CompactTrace, LightLeavesError> {
    let mut endpoint = CoxeterGroup::identity();
    let mut defect = 0_i32;
    for (position, &generator) in word.iter().enumerate() {
        let multiplied = engine
            .group()
            .right_multiply(endpoint, generator)
            .ok_or_else(|| LightLeavesError::new("right multiplication failed"))?;
        let chosen = mask & (1_u32 << position) != 0;
        if chosen {
            endpoint = multiplied;
        } else if engine.group().length(multiplied) > engine.group().length(endpoint) {
            defect += 1;
        } else {
            defect -= 1;
        }
    }
    Ok(CompactTrace { endpoint, defect })
}

fn checked_subexpression_count(length: usize) -> Result<u32, LightLeavesError> {
    let maximum = u32::BITS as usize - 1;
    if length > maximum {
        return Err(LightLeavesError::new(format!(
            "word length {length} exceeds streaming mask maximum {maximum}"
        )));
    }
    let count = 1_u32 << length;
    if count > MAX_INDEXED_SUBEXPRESSIONS {
        return Err(LightLeavesError::new(format!(
            "{count} subexpressions exceed compact-index limit {MAX_INDEXED_SUBEXPRESSIONS}"
        )));
    }
    Ok(count)
}

fn strict_lower_table(engine: &LightLeavesEngine, upper: ElementId) -> Vec<bool> {
    engine
        .group()
        .elements()
        .map(|element| element != upper && engine.group().bruhat_leq(element, upper))
        .collect()
}

impl LightLeavesEngine {
    fn assemble_degree_zero_decorated_key(
        &self,
        base: DecoratedBaseKey<'_>,
        exponents: [u32; 3],
    ) -> Result<DegreeZeroDecoratedDoubleLeafKey, LightLeavesError> {
        let exponent_sum = exponents.iter().try_fold(0_u32, |sum, &exponent| {
            sum.checked_add(exponent)
                .ok_or_else(|| LightLeavesError::new("root-monomial exponent sum overflow"))
        })?;
        let polynomial_degree = i32::try_from(exponent_sum)
            .ok()
            .and_then(|sum| sum.checked_mul(2))
            .ok_or_else(|| LightLeavesError::new("root-monomial degree overflow"))?;
        let total_degree = base
            .degree
            .checked_add(polynomial_degree)
            .ok_or_else(|| LightLeavesError::new("decorated double-leaf degree overflow"))?;
        if total_degree != 0 {
            return Err(LightLeavesError::new(format!(
                "base degree {} plus polynomial degree {polynomial_degree} is not zero",
                base.degree
            )));
        }
        let factor_key = element_key(self, base.factor);
        Ok(DegreeZeroDecoratedDoubleLeafKey {
            source_word: base.source_word.to_vec(),
            target_word: base.target_word.to_vec(),
            source_mask: base.source_mask,
            target_mask: base.target_mask,
            upper_element: element_key(self, base.upper),
            factor_element: factor_key,
            base_double_leaf_degree: base.degree,
            left_root_monomial_exponents: exponents,
        })
    }

    /// Stream the complete canonical degree-zero lower-term index over the
    /// coefficient field for the fixed left `R`-basis of double leaves.
    ///
    /// A base double leaf of degree `-2k` occurs once for every weak
    /// composition of `k` into `rank` parts.  The corresponding key records the
    /// leftmost-region monomial in descending lexicographic exponent order.
    /// Source masks, then target masks, are increasing; monomials for a fixed
    /// pair are ordered descending lexicographically.  Positive base degrees
    /// and odd negative base degrees cannot be corrected by `R`, whose linear
    /// generators have degree two, and are therefore omitted.  Coefficients of
    /// the resulting keys are degree-zero scalars in the base field.
    ///
    /// Only compact keys are returned.  Use
    /// [`Self::materialize_decorated_base_double_leaf`] to construct both
    /// underlying canonical light-leaf traces on demand.
    ///
    /// # Errors
    ///
    /// Returns an error for invalid words/upper identifiers, more than 2^20
    /// subexpressions on either boundary, more than 2^20 decorated keys,
    /// arithmetic overflow, or a compact-trace invariant failure.
    pub(crate) fn degree_zero_lower_decorated_double_leaf_keys<'a>(
        &'a self,
        source_word: &[usize],
        target_word: &[usize],
        upper: ElementId,
    ) -> Result<DegreeZeroDecoratedDoubleLeafIter<'a>, LightLeavesError> {
        validate_word(source_word)?;
        validate_word(target_word)?;
        if upper.index() >= self.group().order() {
            return Err(LightLeavesError::new(
                "upper element identifier is outside this Coxeter group",
            ));
        }
        let source_count = checked_subexpression_count(source_word.len())?;
        let target_count = checked_subexpression_count(target_word.len())?;
        let strict_lower = strict_lower_table(self, upper);
        let mut target_masks = BTreeMap::<usize, Vec<(u32, i32)>>::new();
        for mask in 0..target_count {
            let trace = compact_trace(self, target_word, mask)?;
            if strict_lower[trace.endpoint.index()] {
                target_masks
                    .entry(trace.endpoint.index())
                    .or_default()
                    .push((mask, trace.defect));
            }
        }

        let mut decorated_count = 0_usize;
        for mask in 0..source_count {
            let source = compact_trace(self, source_word, mask)?;
            if !strict_lower[source.endpoint.index()] {
                continue;
            }
            let Some(targets) = target_masks.get(&source.endpoint.index()) else {
                continue;
            };
            for &(_, target_defect) in targets {
                let base_degree = source
                    .defect
                    .checked_add(target_defect)
                    .ok_or_else(|| LightLeavesError::new("base double-leaf degree overflow"))?;
                if base_degree > 0 || base_degree % 2 != 0 {
                    continue;
                }
                let half_degree = u32::try_from(-base_degree / 2)
                    .map_err(|_| LightLeavesError::new("base degree magnitude overflow"))?;
                let additional = checked_monomial_count(half_degree)?;
                decorated_count = decorated_count.checked_add(additional).ok_or_else(|| {
                    LightLeavesError::new("decorated double-leaf key count overflow")
                })?;
                if decorated_count > MAX_STREAMED_LABELS {
                    return Err(LightLeavesError::new(format!(
                        "{decorated_count} decorated keys exceed stream limit {MAX_STREAMED_LABELS}"
                    )));
                }
            }
        }

        Ok(DegreeZeroDecoratedDoubleLeafIter {
            engine: self,
            source_word: source_word.to_vec(),
            target_word: target_word.to_vec(),
            upper,
            source_count,
            target_masks,
            next_source_mask: 0,
            active_source_mask: 0,
            active_source: None,
            active_target_offset: 0,
            active_target_mask: 0,
            active_base_degree: 0,
            active_monomials: Vec::new(),
            active_monomial_offset: 0,
            remaining: decorated_count,
        })
    }

    /// Validate a compact decorated key and materialize its two canonical
    /// light-leaf traces. The key records their common factor and degree.
    ///
    /// # Errors
    ///
    /// Rejects any non-canonical field, mask, endpoint, degree, monomial, ID,
    /// identifier, choice, or strict-strong-Bruhat claim.
    pub(crate) fn materialize_decorated_base_double_leaf(
        &self,
        key: &DegreeZeroDecoratedDoubleLeafKey,
    ) -> Result<(LightLeafTrace, LightLeafTrace), LightLeavesError> {
        validate_word(&key.source_word)?;
        validate_word(&key.target_word)?;
        let source_count = checked_subexpression_count(key.source_word.len())?;
        let target_count = checked_subexpression_count(key.target_word.len())?;
        if key.source_mask >= source_count || key.target_mask >= target_count {
            return Err(LightLeavesError::new(
                "decorated key contains an out-of-range subexpression mask",
            ));
        }
        let upper = self
            .group()
            .elements()
            .nth(key.upper_element.enumeration_id)
            .ok_or_else(|| LightLeavesError::new("invalid upper element identifier"))?;
        if key.upper_element != element_key(self, upper) {
            return Err(LightLeavesError::new("upper element key is inconsistent"));
        }
        let source_compact = compact_trace(self, &key.source_word, key.source_mask)?;
        let target_compact = compact_trace(self, &key.target_word, key.target_mask)?;
        if source_compact.endpoint != target_compact.endpoint {
            return Err(LightLeavesError::new(
                "decorated key masks have different endpoints",
            ));
        }
        let factor = source_compact.endpoint;
        if factor == upper || !self.group().bruhat_leq(factor, upper) {
            return Err(LightLeavesError::new(
                "decorated key factor is not strictly below upper in strong Bruhat order",
            ));
        }
        let base_degree = source_compact
            .defect
            .checked_add(target_compact.defect)
            .ok_or_else(|| LightLeavesError::new("base double-leaf degree overflow"))?;
        let canonical = self.assemble_degree_zero_decorated_key(
            DecoratedBaseKey {
                source_word: &key.source_word,
                target_word: &key.target_word,
                source_mask: key.source_mask,
                target_mask: key.target_mask,
                upper,
                factor,
                degree: base_degree,
            },
            key.left_root_monomial_exponents,
        )?;
        if canonical != *key {
            return Err(LightLeavesError::new(
                "decorated double-leaf key is not its canonical assembly",
            ));
        }

        let source = self.trace(
            &key.source_word,
            &bits_from_mask(key.source_word.len(), key.source_mask),
        )?;
        let target = self.trace(
            &key.target_word,
            &bits_from_mask(key.target_word.len(), key.target_mask),
        )?;
        Ok((source, target))
    }
}

/// Bounded streaming iterator over compact, polynomial-decorated degree-zero
/// lower-term keys.  It retains all target masks but materializes no traces.
#[derive(Clone, Debug)]
pub(crate) struct DegreeZeroDecoratedDoubleLeafIter<'a> {
    engine: &'a LightLeavesEngine,
    source_word: Word,
    target_word: Word,
    upper: ElementId,
    source_count: u32,
    target_masks: BTreeMap<usize, Vec<(u32, i32)>>,
    next_source_mask: u32,
    active_source_mask: u32,
    active_source: Option<CompactTrace>,
    active_target_offset: usize,
    active_target_mask: u32,
    active_base_degree: i32,
    active_monomials: Vec<[u32; 3]>,
    active_monomial_offset: usize,
    remaining: usize,
}

impl Iterator for DegreeZeroDecoratedDoubleLeafIter<'_> {
    type Item = Result<DegreeZeroDecoratedDoubleLeafKey, LightLeavesError>;

    fn next(&mut self) -> Option<Self::Item> {
        loop {
            if let Some(exponents) = self
                .active_monomials
                .get(self.active_monomial_offset)
                .copied()
            {
                self.active_monomial_offset += 1;
                self.remaining -= 1;
                let factor = self
                    .active_source
                    .expect("active monomials have an active source")
                    .endpoint;
                return Some(self.engine.assemble_degree_zero_decorated_key(
                    DecoratedBaseKey {
                        source_word: &self.source_word,
                        target_word: &self.target_word,
                        source_mask: self.active_source_mask,
                        target_mask: self.active_target_mask,
                        upper: self.upper,
                        factor,
                        degree: self.active_base_degree,
                    },
                    exponents,
                ));
            }
            self.active_monomials.clear();
            self.active_monomial_offset = 0;

            if let Some(source) = self.active_source {
                let targets = self
                    .target_masks
                    .get(&source.endpoint.index())
                    .expect("an active source has target masks");
                while let Some(&(target_mask, target_defect)) =
                    targets.get(self.active_target_offset)
                {
                    self.active_target_offset += 1;
                    let base_degree = source.defect + target_defect;
                    if base_degree > 0 || base_degree % 2 != 0 {
                        continue;
                    }
                    let half_degree = u32::try_from(-base_degree / 2)
                        .expect("bounded subexpression defects fit u32");
                    self.active_target_mask = target_mask;
                    self.active_base_degree = base_degree;
                    self.active_monomials = h3_monomials_descending(half_degree);
                    break;
                }
                if !self.active_monomials.is_empty() {
                    continue;
                }
                self.active_source = None;
                self.active_target_offset = 0;
            }

            if self.next_source_mask == self.source_count {
                debug_assert_eq!(self.remaining, 0);
                return None;
            }
            let source_mask = self.next_source_mask;
            self.next_source_mask += 1;
            let source = match compact_trace(self.engine, &self.source_word, source_mask) {
                Ok(trace) => trace,
                Err(error) => {
                    self.remaining = 0;
                    return Some(Err(error));
                }
            };
            if !self.target_masks.contains_key(&source.endpoint.index()) {
                continue;
            }
            self.active_source_mask = source_mask;
            self.active_source = Some(source);
            self.active_target_offset = 0;
        }
    }

    fn size_hint(&self) -> (usize, Option<usize>) {
        (self.remaining, Some(self.remaining))
    }
}

impl ExactSizeIterator for DegreeZeroDecoratedDoubleLeafIter<'_> {}


==> anc/h3-relation/producer/src/light_leaves/mod.rs <==
//! Deterministic combinatorial data for light leaves and double leaves.
//!
//! The choice data and Bruhat-stroll bookkeeping follow Elias--Williamson,
//! *Soergel Calculus*, Construction 6.1 and Remark 6.3. Diagram compilation
//! and localized-matrix evaluation are separate stages.

mod choices;
mod double;
mod model;
mod trace;

#[cfg(test)]
mod tests;

pub(crate) use choices::LightLeavesEngine;
pub(crate) use model::{
    DegreeZeroDecoratedDoubleLeafKey, Direction, LightLeafTrace, LightLeafTraceStep,
    LocalOperation, RexEdge, StepLabel,
};


==> anc/h3-relation/producer/src/light_leaves/model.rs <==
use crate::coxeter::Word;

#[derive(Clone, Debug, Eq, Ord, PartialEq, PartialOrd)]
pub(crate) struct ElementKey {
    pub(crate) enumeration_id: usize,
    pub(crate) canonical_word: Word,
    pub(crate) length: usize,
}

#[derive(Clone, Copy, Debug, Eq, PartialEq)]
pub(crate) enum Direction {
    Up,
    Down,
}

#[derive(Clone, Copy, Debug, Eq, PartialEq)]
pub(crate) enum StepLabel {
    U0,
    U1,
    D0,
    D1,
}

#[derive(Clone, Copy, Debug, Eq, PartialEq)]
pub(crate) enum LocalOperation {
    Identity,
    Dot,
    Merge,
    Cap,
}

/// One oriented braid edge in a rex graph.
#[derive(Clone, Debug, Eq, PartialEq)]
pub(crate) struct RexEdge {
    pub(crate) from: Word,
    pub(crate) to: Word,
    pub(crate) start_zero_based: usize,
    pub(crate) first: usize,
    pub(crate) second: usize,
    pub(crate) braid_length: usize,
}

/// The local and post-local choices for one of U0/U1/D0/D1.
#[derive(Clone, Debug, Eq, PartialEq)]
pub(crate) struct StepChoice {
    pub(crate) label: StepLabel,
    pub(crate) endpoint: ElementKey,
    pub(crate) word_before_local: Word,
    pub(crate) operation: LocalOperation,
    pub(crate) word_after_local: Word,
    pub(crate) to_preferred: Vec<RexEdge>,
    pub(crate) preferred_target: Word,
}

/// Every deterministic choice needed at one `(partial product, generator)`.
#[derive(Clone, Debug, Eq, PartialEq)]
pub(crate) struct TransitionChoice {
    pub(crate) generator: usize,
    pub(crate) direction: Direction,
    /// The element obtained by right multiplication by `generator`.
    pub(crate) multiplied_element: ElementKey,
    /// Present precisely for a down step; this word ends in `generator`.
    pub(crate) descent_word: Option<Word>,
    /// Rex path from the preferred current word to `descent_word`.
    pub(crate) to_descent: Vec<RexEdge>,
    pub(crate) zero: StepChoice,
    pub(crate) one: StepChoice,
}

#[derive(Clone, Debug, Eq, PartialEq)]
pub(crate) struct ElementChoice {
    pub(crate) element: ElementKey,
    pub(crate) preferred_word: Word,
    pub(crate) transitions: Vec<TransitionChoice>,
}

#[derive(Clone, Debug, Eq, PartialEq)]
pub(crate) struct LightLeafTraceStep {
    pub(crate) position_zero_based: usize,
    pub(crate) ambient_generator: usize,
    pub(crate) chosen: bool,
    pub(crate) direction: Direction,
    pub(crate) label: StepLabel,
    pub(crate) partial_before: ElementKey,
    pub(crate) partial_after: ElementKey,
    pub(crate) preferred_before: Word,
    pub(crate) descent_word: Option<Word>,
    pub(crate) to_descent: Vec<RexEdge>,
    pub(crate) word_before_local: Word,
    pub(crate) operation: LocalOperation,
    pub(crate) word_after_local: Word,
    pub(crate) to_preferred: Vec<RexEdge>,
    pub(crate) preferred_after: Word,
}

#[derive(Clone, Debug, Eq, PartialEq)]
pub(crate) struct LightLeafTrace {
    pub(crate) ambient_word: Word,
    pub(crate) chosen: Vec<bool>,
    pub(crate) endpoint: ElementKey,
    pub(crate) preferred_target: Word,
    /// `#U0 - #D0`, equal to the diagram degree once evaluated.
    pub(crate) defect: i32,
    pub(crate) steps: Vec<LightLeafTraceStep>,
}

/// Compact index for one degree-zero lower-term recipe over the base field.
///
/// The monomial acts from the left, in the leftmost region.  Its exponent
/// vector is the triple `(a,b,c)` for
/// `alpha_s^a alpha_t^b alpha_u^c`.
#[derive(Clone, Debug, Eq, PartialEq)]
pub(crate) struct DegreeZeroDecoratedDoubleLeafKey {
    pub(crate) source_word: Word,
    pub(crate) target_word: Word,
    /// Little-endian mask: bit `i` controls left-to-right word position `i`.
    pub(crate) source_mask: u32,
    /// Little-endian mask: bit `i` controls left-to-right word position `i`.
    pub(crate) target_mask: u32,
    pub(crate) upper_element: ElementKey,
    pub(crate) factor_element: ElementKey,
    /// Intrinsic degree before inserting the left polynomial decoration.
    pub(crate) base_double_leaf_degree: i32,
    pub(crate) left_root_monomial_exponents: [u32; 3],
}


==> anc/h3-relation/producer/src/light_leaves/tests.rs <==
use std::collections::{BTreeMap, HashMap, HashSet, VecDeque};

use crate::coxeter::{CoxeterGroup, ElementId, H3_RANK};
use crate::h3::{H3_SOURCE, H3_TARGET};
use crate::light_leaves::{
    DegreeZeroDecoratedDoubleLeafKey, Direction, LightLeavesEngine, LocalOperation, RexEdge,
    StepLabel,
};

use super::model::ElementKey;

#[derive(Clone, Debug, Eq, Ord, PartialEq, PartialOrd)]
struct HeckeKey {
    endpoint: ElementKey,
    degree: i32,
}

fn hecke_standard_expansion(engine: &LightLeavesEngine, word: &[usize]) -> BTreeMap<HeckeKey, u64> {
    let identity = CoxeterGroup::identity();
    let mut coefficients = BTreeMap::from([((identity.index(), 0_i32), 1_u64)]);
    for &generator in word {
        let mut next = BTreeMap::new();
        for ((element_index, degree), coefficient) in coefficients {
            let element = engine.group().elements().nth(element_index).unwrap();
            let multiplied = engine.group().right_multiply(element, generator).unwrap();
            let shift = if engine.group().length(multiplied) > engine.group().length(element) {
                1
            } else {
                -1
            };
            for key in [
                (multiplied.index(), degree),
                (element.index(), degree + shift),
            ] {
                *next.entry(key).or_insert(0_u64) += coefficient;
            }
        }
        coefficients = next;
    }
    coefficients
        .into_iter()
        .map(|((element_index, degree), coefficient)| {
            let element = engine.group().elements().nth(element_index).unwrap();
            (
                HeckeKey {
                    endpoint: ElementKey {
                        enumeration_id: element.index(),
                        canonical_word: engine.group().canonical_reduced_word(element).to_vec(),
                        length: engine.group().length(element),
                    },
                    degree,
                },
                coefficient,
            )
        })
        .collect()
}

fn all_traces(
    engine: &LightLeavesEngine,
    word: &[usize],
) -> Vec<crate::light_leaves::LightLeafTrace> {
    (0..1_usize << word.len())
        .map(|mask| {
            let chosen = (0..word.len())
                .map(|position| mask & (1_usize << position) != 0)
                .collect::<Vec<_>>();
            engine.trace(word, &chosen).unwrap()
        })
        .collect()
}

fn assert_rex_path(source: &[usize], target: &[usize], path: &[RexEdge]) {
    let mut distance = HashMap::from([(target.to_vec(), 0_usize)]);
    let mut queue = VecDeque::from([target.to_vec()]);
    while let Some(word) = queue.pop_front() {
        let next_distance = distance[&word] + 1;
        for (_, next) in CoxeterGroup::braid_moves(&word) {
            if !distance.contains_key(&next) {
                distance.insert(next.clone(), next_distance);
                queue.push_back(next);
            }
        }
    }
    assert_eq!(path.len(), distance[source]);
    let mut current = source.to_vec();
    for edge in path {
        assert_eq!(edge.from, current);
        let legal = CoxeterGroup::braid_moves(&current)
            .into_iter()
            .any(|(braid, word)| {
                word == edge.to
                    && braid.start == edge.start_zero_based
                    && braid.first == edge.first
                    && braid.second == edge.second
                    && braid.braid_length == edge.braid_length
            });
        assert!(legal, "rex edge must be a legal braid move");
        let lexicographically_first = CoxeterGroup::braid_moves(&current)
            .into_iter()
            .filter(|(_, next)| distance[next] + 1 == distance[&current])
            .min_by(|(left_braid, left_word), (right_braid, right_word)| {
                left_word
                    .cmp(right_word)
                    .then_with(|| left_braid.start.cmp(&right_braid.start))
                    .then_with(|| left_braid.first.cmp(&right_braid.first))
                    .then_with(|| left_braid.second.cmp(&right_braid.second))
            })
            .unwrap();
        assert_eq!(edge.to, lexicographically_first.1);
        assert_eq!(edge.start_zero_based, lexicographically_first.0.start);
        assert_eq!(edge.first, lexicographically_first.0.first);
        assert_eq!(edge.second, lexicographically_first.0.second);
        current.clone_from(&edge.to);
    }
    assert_eq!(current, target);
}

fn endpoint(group: &CoxeterGroup, word: &[usize], chosen: &[bool]) -> ElementId {
    let mut current = CoxeterGroup::identity();
    for (&generator, &bit) in word.iter().zip(chosen) {
        if bit {
            current = group.right_multiply(current, generator).unwrap();
        }
    }
    current
}

fn assert_decorated_key_invariants(
    engine: &LightLeavesEngine,
    key: &DegreeZeroDecoratedDoubleLeafKey,
    source: &[usize],
    target: &[usize],
    longest: ElementId,
) {
    assert_eq!(key.source_word, source);
    assert_eq!(key.target_word, target);
    assert_eq!(key.upper_element.enumeration_id, longest.index());
    let exponent_sum = key
        .left_root_monomial_exponents
        .iter()
        .copied()
        .sum::<u32>();
    let polynomial_degree = 2 * i32::try_from(exponent_sum).unwrap();
    assert_eq!(key.base_double_leaf_degree + polynomial_degree, 0);
    assert!(key.base_double_leaf_degree <= 0);
    assert_eq!(key.base_double_leaf_degree % 2, 0);

    let factor = engine
        .group()
        .elements()
        .nth(key.factor_element.enumeration_id)
        .unwrap();
    assert_ne!(factor, longest);
    assert!(engine.group().bruhat_leq(factor, longest));
    assert_eq!(engine.group().length(factor), key.factor_element.length);
    assert_eq!(
        engine.group().canonical_reduced_word(factor),
        key.factor_element.canonical_word
    );
}

fn assert_decorated_materialization_and_hostile_inputs(
    engine: &LightLeavesEngine,
    longest: ElementId,
    samples: &BTreeMap<i32, DegreeZeroDecoratedDoubleLeafKey>,
) {
    for (&base_degree, key) in samples {
        let (source, target) = engine.materialize_decorated_base_double_leaf(key).unwrap();
        assert_eq!(source.defect + target.defect, base_degree);
        assert_eq!(source.endpoint, key.factor_element);
        assert_eq!(target.endpoint, key.factor_element);
        assert_ne!(source.endpoint.enumeration_id, longest.index());
        assert_eq!(source.preferred_target, key.factor_element.canonical_word);
        assert_eq!(target.preferred_target, key.factor_element.canonical_word);
    }

    let canonical_key = &samples[&0];
    let mut forged_exponents = canonical_key.clone();
    forged_exponents.left_root_monomial_exponents[0] += 1;
    assert!(
        engine
            .materialize_decorated_base_double_leaf(&forged_exponents)
            .is_err()
    );
    let mut forged_factor = canonical_key.clone();
    forged_factor.factor_element.canonical_word.push(0);
    assert!(
        engine
            .materialize_decorated_base_double_leaf(&forged_factor)
            .is_err()
    );
}

type OraclePermutation = [u8; 5];
type OracleElement = (OraclePermutation, bool);

const ORACLE_IDENTITY: OraclePermutation = [0, 1, 2, 3, 4];
const ORACLE_GENERATORS: [OraclePermutation; 3] =
    [[0, 2, 1, 4, 3], [1, 0, 3, 2, 4], [0, 4, 3, 2, 1]];

fn oracle_compose(left: OraclePermutation, right: OraclePermutation) -> OraclePermutation {
    std::array::from_fn(|index| left[usize::from(right[index])])
}

fn oracle_right_multiply(element: OracleElement, generator: usize) -> OracleElement {
    (
        oracle_compose(element.0, ORACLE_GENERATORS[generator]),
        !element.1,
    )
}

fn oracle_lengths() -> HashMap<OracleElement, usize> {
    let identity = (ORACLE_IDENTITY, false);
    let mut lengths = HashMap::from([(identity, 0_usize)]);
    let mut queue = VecDeque::from([identity]);
    while let Some(element) = queue.pop_front() {
        for generator in 0..3 {
            let multiplied = oracle_right_multiply(element, generator);
            if !lengths.contains_key(&multiplied) {
                lengths.insert(multiplied, lengths[&element] + 1);
                queue.push_back(multiplied);
            }
        }
    }
    lengths
}

fn oracle_distribution(
    word: &[usize],
    lengths: &HashMap<OracleElement, usize>,
) -> HashMap<(OracleElement, i32), u64> {
    let mut answer = HashMap::new();
    for mask in 0..(1_usize << word.len()) {
        let mut element = (ORACLE_IDENTITY, false);
        let mut defect = 0_i32;
        for (position, &generator) in word.iter().enumerate() {
            let multiplied = oracle_right_multiply(element, generator);
            if mask & (1_usize << position) == 0 {
                defect += if lengths[&multiplied] > lengths[&element] {
                    1
                } else {
                    -1
                };
            } else {
                element = multiplied;
            }
        }
        *answer.entry((element, defect)).or_default() += 1;
    }
    answer
}

fn oracle_endpoint_block_entries(
    source: &HashMap<(OracleElement, i32), u64>,
    target: &HashMap<(OracleElement, i32), u64>,
) -> u64 {
    let by_endpoint = |distribution: &HashMap<(OracleElement, i32), u64>| {
        distribution.iter().fold(
            HashMap::<OracleElement, u64>::new(),
            |mut counts, (&(element, _), &count)| {
                *counts.entry(element).or_default() += count;
                counts
            },
        )
    };
    let source_counts = by_endpoint(source);
    let target_counts = by_endpoint(target);
    source_counts
        .iter()
        .map(|(element, &count)| count * target_counts[element])
        .sum()
}

fn assert_transition_policy(engine: &LightLeavesEngine, element: ElementId, generator: usize) {
    let group = engine.group();
    let choice = &engine.choices()[element.index()];
    let transition = &choice.transitions[generator];
    assert_eq!(transition.generator, generator);
    let multiplied = group.right_multiply(element, generator).unwrap();
    let is_up = group.length(multiplied) > group.length(element);
    assert_eq!(
        transition.direction,
        if is_up {
            Direction::Up
        } else {
            Direction::Down
        }
    );
    assert_eq!(
        transition.multiplied_element.enumeration_id,
        multiplied.index()
    );

    if is_up {
        assert!(transition.descent_word.is_none());
        assert!(transition.to_descent.is_empty());
        let mut before = choice.preferred_word.clone();
        before.push(generator);
        assert_eq!(transition.zero.label, StepLabel::U0);
        assert_eq!(transition.zero.operation, LocalOperation::Dot);
        assert_eq!(transition.zero.word_before_local, before);
        assert_eq!(transition.zero.word_after_local, choice.preferred_word);
        assert_eq!(transition.zero.endpoint.enumeration_id, element.index());
        assert_eq!(transition.one.label, StepLabel::U1);
        assert_eq!(transition.one.operation, LocalOperation::Identity);
        assert_eq!(transition.one.word_before_local, before);
        assert_eq!(transition.one.word_after_local, before);
    } else {
        let descent = transition.descent_word.as_ref().unwrap();
        assert_eq!(descent.last(), Some(&generator));
        assert_eq!(group.evaluate_word(descent), Some(element));
        let expected_descent = group
            .reduced_expressions(element)
            .into_iter()
            .filter(|word| word.last() == Some(&generator))
            .min()
            .unwrap();
        assert_eq!(*descent, expected_descent);
        assert_rex_path(&choice.preferred_word, descent, &transition.to_descent);
        let mut before = descent.clone();
        before.push(generator);
        assert_eq!(transition.zero.label, StepLabel::D0);
        assert_eq!(transition.zero.operation, LocalOperation::Merge);
        assert_eq!(transition.zero.word_before_local, before);
        assert_eq!(transition.zero.word_after_local, *descent);
        assert_eq!(transition.zero.endpoint.enumeration_id, element.index());
        assert_eq!(transition.one.label, StepLabel::D1);
        assert_eq!(transition.one.operation, LocalOperation::Cap);
        assert_eq!(transition.one.word_before_local, before);
        assert_eq!(
            transition.one.word_after_local,
            descent[..descent.len() - 1]
        );
    }

    for step in [&transition.zero, &transition.one] {
        let endpoint = group.elements().nth(step.endpoint.enumeration_id).unwrap();
        assert_eq!(group.evaluate_word(&step.word_after_local), Some(endpoint));
        assert_eq!(step.word_after_local.len(), group.length(endpoint));
        assert_rex_path(
            &step.word_after_local,
            &step.preferred_target,
            &step.to_preferred,
        );
        assert_eq!(
            step.preferred_target,
            engine.choices()[endpoint.index()].preferred_word
        );
    }
    assert_eq!(transition.one.endpoint.enumeration_id, multiplied.index());
}

#[test]
fn choices_exhaustively_satisfy_the_fixed_h3_policy() {
    let engine = LightLeavesEngine::new().unwrap();
    let group = engine.group();
    assert_eq!(engine.choices().len(), group.order());

    for element in group.elements() {
        let choice = &engine.choices()[element.index()];
        assert_eq!(choice.element.enumeration_id, element.index());
        assert_eq!(choice.element.length, group.length(element));
        assert_eq!(
            group.evaluate_word(&choice.element.canonical_word),
            Some(element)
        );
        let expected_preferred = group
            .reduced_expressions(element)
            .into_iter()
            .min()
            .unwrap();
        assert_eq!(choice.preferred_word, expected_preferred);
        assert_eq!(choice.transitions.len(), H3_RANK);

        for generator in 0..H3_RANK {
            assert_transition_policy(&engine, element, generator);
        }
    }
}

#[test]
fn exhaustive_longest_word_traces_match_an_independent_hecke_recurrence() {
    let engine = LightLeavesEngine::new().unwrap();
    let word = engine
        .group()
        .canonical_reduced_word(engine.group().longest())
        .to_vec();
    let mut trace_distribution = BTreeMap::<HeckeKey, u64>::new();
    let expected_count = 1_usize << word.len();
    let traces = all_traces(&engine, &word);
    assert_eq!(traces.len(), expected_count);
    for trace in traces {
        let expected_endpoint = endpoint(engine.group(), &word, &trace.chosen);
        assert_eq!(trace.endpoint.enumeration_id, expected_endpoint.index());
        assert_eq!(trace.steps.len(), word.len());
        let recomputed_defect = trace
            .steps
            .iter()
            .map(|step| match step.label {
                StepLabel::U0 => 1,
                StepLabel::D0 => -1,
                StepLabel::U1 | StepLabel::D1 => 0,
            })
            .sum::<i32>();
        assert_eq!(trace.defect, recomputed_defect);
        for (position, step) in trace.steps.iter().enumerate() {
            assert_eq!(step.position_zero_based, position);
            assert_eq!(step.ambient_generator, word[position]);
            assert_eq!(step.chosen, trace.chosen[position]);
            let multiplied = engine
                .group()
                .right_multiply(
                    engine
                        .group()
                        .elements()
                        .nth(step.partial_before.enumeration_id)
                        .unwrap(),
                    step.ambient_generator,
                )
                .unwrap();
            let expected_direction =
                if engine.group().length(multiplied) > step.partial_before.length {
                    Direction::Up
                } else {
                    Direction::Down
                };
            assert_eq!(step.direction, expected_direction);
            assert_eq!(
                step.label,
                match (expected_direction, step.chosen) {
                    (Direction::Up, false) => StepLabel::U0,
                    (Direction::Up, true) => StepLabel::U1,
                    (Direction::Down, false) => StepLabel::D0,
                    (Direction::Down, true) => StepLabel::D1,
                }
            );
            if position > 0 {
                assert_eq!(trace.steps[position - 1].partial_after, step.partial_before);
            }
        }
        *trace_distribution
            .entry(HeckeKey {
                endpoint: trace.endpoint,
                degree: trace.defect,
            })
            .or_default() += 1;
    }
    assert_eq!(trace_distribution, hecke_standard_expansion(&engine, &word));
    assert_eq!(
        trace_distribution.values().copied().sum::<u64>(),
        expected_count as u64
    );
}

#[test]
fn verified_h3_boundaries_have_a_pinned_degree_zero_label_count() {
    let engine = LightLeavesEngine::new().unwrap();
    let source = hecke_standard_expansion(&engine, &crate::decode_word(H3_SOURCE).unwrap());
    let target = hecke_standard_expansion(&engine, &crate::decode_word(H3_TARGET).unwrap());
    let target_lookup: BTreeMap<_, _> = target
        .into_iter()
        .map(|(key, count)| ((key.endpoint.enumeration_id, key.degree), count))
        .collect();
    let longest = engine.group().longest();
    let mut top = 0_u64;
    let mut lower_by_length = BTreeMap::<usize, u64>::new();
    for (source_key, source_count) in source {
        let target_count = target_lookup
            .get(&(source_key.endpoint.enumeration_id, -source_key.degree))
            .copied()
            .unwrap_or(0);
        let pairs = source_count * target_count;
        if source_key.endpoint.enumeration_id == longest.index() {
            top += pairs;
        } else if pairs != 0 {
            *lower_by_length
                .entry(source_key.endpoint.length)
                .or_default() += pairs;
        }
    }
    assert_eq!(top, 1);
    assert_eq!(lower_by_length.values().sum::<u64>(), 71_159);
    assert_eq!(
        lower_by_length,
        BTreeMap::from([
            (1, 163),
            (2, 2_858),
            (3, 7_576),
            (4, 17_342),
            (5, 23_664),
            (6, 9_892),
            (7, 5_885),
            (8, 2_964),
            (9, 524),
            (10, 258),
            (11, 33),
        ])
    );
}

#[test]
fn full_h3_degree_zero_decorated_index_is_bounded_canonical_and_materializable() {
    let engine = LightLeavesEngine::new().unwrap();
    let source = crate::decode_word(H3_SOURCE).unwrap();
    let target = crate::decode_word(H3_TARGET).unwrap();
    let longest = engine.group().longest();
    let mut stream = engine
        .degree_zero_lower_decorated_double_leaf_keys(&source, &target, longest)
        .unwrap();
    assert_eq!(stream.len(), 94_914);

    let mut identifiers = HashSet::with_capacity(stream.len());
    let mut decorated_by_base_degree = BTreeMap::<i32, usize>::new();
    let mut decorated_by_factor_length = BTreeMap::<usize, usize>::new();
    let mut represented_factors = HashSet::<usize>::new();
    let mut samples = BTreeMap::<i32, DegreeZeroDecoratedDoubleLeafKey>::new();
    let mut previous_pair = None;
    let mut previous_exponents: Option<[u32; 3]> = None;
    let initial_count = stream.len();
    for position in 0..initial_count {
        assert_eq!(stream.len(), initial_count - position);
        let key = stream.next().unwrap().unwrap();
        assert_decorated_key_invariants(&engine, &key, &source, &target, longest);
        assert!(identifiers.insert((
            key.source_mask,
            key.target_mask,
            key.left_root_monomial_exponents,
        )));

        let pair = (key.source_mask, key.target_mask);
        if previous_pair == Some(pair) {
            assert!(
                previous_exponents.as_ref().unwrap() > &key.left_root_monomial_exponents,
                "fixed-sum exponent triples must be in descending lexicographic order"
            );
        } else if let Some(previous) = previous_pair {
            assert!(
                previous < pair,
                "mask pairs must increase lexicographically"
            );
        }
        previous_pair = Some(pair);
        previous_exponents = Some(key.left_root_monomial_exponents);

        represented_factors.insert(key.factor_element.enumeration_id);
        *decorated_by_base_degree
            .entry(key.base_double_leaf_degree)
            .or_default() += 1;
        *decorated_by_factor_length
            .entry(key.factor_element.length)
            .or_default() += 1;
        samples.entry(key.base_double_leaf_degree).or_insert(key);
    }
    assert!(stream.next().is_none());
    assert_eq!(identifiers.len(), 94_914);
    assert_eq!(
        decorated_by_base_degree,
        BTreeMap::from([(-8, 15), (-6, 340), (-4, 3_468), (-2, 19_932), (0, 71_159)])
    );
    assert_eq!(
        decorated_by_factor_length,
        BTreeMap::from([
            (1, 163),
            (2, 3_107),
            (3, 8_140),
            (4, 20_536),
            (5, 36_301),
            (6, 14_573),
            (7, 7_451),
            (8, 3_720),
            (9, 584),
            (10, 306),
            (11, 33),
        ])
    );
    assert_eq!(represented_factors.len(), 94);
    let represented_by_length =
        represented_factors
            .iter()
            .fold(BTreeMap::<usize, usize>::new(), |mut counts, &index| {
                let element = engine.group().elements().nth(index).unwrap();
                *counts.entry(engine.group().length(element)).or_default() += 1;
                counts
            });
    assert_eq!(
        represented_by_length,
        BTreeMap::from([
            (1, 3),
            (2, 5),
            (3, 7),
            (4, 9),
            (5, 11),
            (6, 11),
            (7, 12),
            (8, 12),
            (9, 12),
            (10, 9),
            (11, 3),
        ])
    );

    assert_decorated_materialization_and_hostile_inputs(&engine, longest, &samples);
}

#[test]
fn h3_count_and_negative_degrees_have_an_independent_permutation_oracle() {
    // This is the explicit A5 x C2 model of H3.  It shares neither the exact
    // matrix enumerator nor the light-leaves/Hecke recurrence with production.
    let lengths = oracle_lengths();
    assert_eq!(lengths.len(), 120);
    assert_eq!(lengths.values().copied().max(), Some(15));
    let longest = lengths
        .iter()
        .find_map(|(&element, &length)| (length == 15).then_some(element))
        .unwrap();

    let source = oracle_distribution(&crate::decode_word(H3_SOURCE).unwrap(), &lengths);
    let target = oracle_distribution(&crate::decode_word(H3_TARGET).unwrap(), &lengths);
    assert_eq!(oracle_endpoint_block_entries(&source, &target), 20_787_915);
    let mut by_degree = BTreeMap::<i32, u64>::new();
    let mut by_length_at_degree_zero = BTreeMap::<usize, u64>::new();
    let mut degree_zero_factors = std::collections::HashSet::new();
    let mut all_decorated_factors = std::collections::HashSet::new();
    let mut top = 0_u64;
    for (&(source_element, source_degree), &source_count) in &source {
        for (&(target_element, target_degree), &target_count) in &target {
            if source_element != target_element {
                continue;
            }
            let pairs = source_count.checked_mul(target_count).unwrap();
            let total_degree = source_degree + target_degree;
            if source_element == longest {
                if total_degree == 0 {
                    top += pairs;
                }
                continue;
            }
            *by_degree.entry(total_degree).or_default() += pairs;
            if total_degree <= 0 && total_degree % 2 == 0 && pairs != 0 {
                all_decorated_factors.insert(source_element);
            }
            if total_degree == 0 && pairs != 0 {
                *by_length_at_degree_zero
                    .entry(lengths[&source_element])
                    .or_default() += pairs;
                degree_zero_factors.insert(source_element);
            }
        }
    }

    assert_eq!(top, 1);
    assert_eq!(by_degree.get(&0), Some(&71_159));
    assert_eq!(degree_zero_factors.len(), 94);
    assert_eq!(all_decorated_factors.len(), 94);
    assert_eq!(all_decorated_factors, degree_zero_factors);
    assert_eq!(
        by_length_at_degree_zero,
        BTreeMap::from([
            (1, 163),
            (2, 2_858),
            (3, 7_576),
            (4, 17_342),
            (5, 23_664),
            (6, 9_892),
            (7, 5_885),
            (8, 2_964),
            (9, 524),
            (10, 258),
            (11, 33),
        ])
    );
    assert_eq!(
        [-8, -6, -4, -2, 0].map(|degree| (degree, by_degree.get(&degree).copied().unwrap_or(0))),
        [(-8, 1), (-6, 34), (-4, 578), (-2, 6_644), (0, 71_159)]
    );
    assert!(
        by_degree
            .keys()
            .filter(|&&degree| degree < 0)
            .all(|degree| degree % 2 == 0),
        "the two length-15 boundaries have no negative odd base degree"
    );
    assert!(
        by_degree.keys().any(|&degree| degree > 0),
        "positive base degrees exist but cannot be corrected by R"
    );

    // Double leaves form a free left R-basis.  For the rank-three polynomial
    // ring with roots in degree two, negative-degree base labels therefore
    // generate further degree-zero maps after multiplying by monomials.
    let degree_zero_with_monomial_decorations = by_degree
        .iter()
        .filter(|&(degree, _)| *degree <= 0 && degree % 2 == 0)
        .map(|(&degree, &count)| {
            let half_degree = u64::try_from(-degree / 2).unwrap();
            let monomial_count = (half_degree + 1) * (half_degree + 2) / 2;
            count * monomial_count
        })
        .sum::<u64>();
    assert_eq!(degree_zero_with_monomial_decorations, 94_914);
}


==> anc/h3-relation/producer/src/light_leaves/trace.rs <==
use super::choices::{LightLeavesEngine, LightLeavesError};
use super::model::{ElementKey, LightLeafTrace, LightLeafTraceStep, StepLabel};
use crate::coxeter::{CoxeterGroup, ElementId, H3_RANK};

fn element_key(engine: &LightLeavesEngine, element: ElementId) -> ElementKey {
    ElementKey {
        enumeration_id: element.index(),
        canonical_word: engine.group().canonical_reduced_word(element).to_vec(),
        length: engine.group().length(element),
    }
}

pub(crate) fn validate_word(word: &[usize]) -> Result<(), LightLeavesError> {
    if let Some((position, generator)) = word
        .iter()
        .copied()
        .enumerate()
        .find(|&(_, generator)| generator >= H3_RANK)
    {
        return Err(LightLeavesError::new(format!(
            "ambient word has invalid generator {generator} at position {position}"
        )));
    }
    Ok(())
}

impl LightLeavesEngine {
    /// Construct the complete combinatorial light-leaf trace for explicit bits.
    ///
    /// # Errors
    ///
    /// Returns an error for a bit-length mismatch, invalid generator, or an
    /// internal choice invariant failure.
    pub(crate) fn trace(
        &self,
        ambient_word: &[usize],
        chosen: &[bool],
    ) -> Result<LightLeafTrace, LightLeavesError> {
        validate_word(ambient_word)?;
        if ambient_word.len() != chosen.len() {
            return Err(LightLeavesError::new(format!(
                "ambient word has length {}, but subexpression has length {}",
                ambient_word.len(),
                chosen.len()
            )));
        }

        let mut current = CoxeterGroup::identity();
        let mut defect = 0_i32;
        let mut steps = Vec::with_capacity(ambient_word.len());
        for (position, (&generator, &bit)) in ambient_word.iter().zip(chosen).enumerate() {
            let element_choice = self
                .choices()
                .get(current.index())
                .ok_or_else(|| LightLeavesError::new("choices are missing a partial product"))?;
            let transition = element_choice
                .transitions
                .get(generator)
                .filter(|choice| choice.generator == generator)
                .ok_or_else(|| {
                    LightLeavesError::new("choices are missing a generator transition")
                })?;
            let step_choice = if bit {
                &transition.one
            } else {
                &transition.zero
            };
            let next = if bit {
                self.group()
                    .right_multiply(current, generator)
                    .ok_or_else(|| LightLeavesError::new("right multiplication failed"))?
            } else {
                current
            };
            if step_choice.endpoint.enumeration_id != next.index() {
                return Err(LightLeavesError::new(
                    "choice endpoint disagrees with the Bruhat stroll",
                ));
            }
            match step_choice.label {
                StepLabel::U0 => defect += 1,
                StepLabel::D0 => defect -= 1,
                StepLabel::U1 | StepLabel::D1 => {}
            }
            steps.push(LightLeafTraceStep {
                position_zero_based: position,
                ambient_generator: generator,
                chosen: bit,
                direction: transition.direction,
                label: step_choice.label,
                partial_before: element_key(self, current),
                partial_after: element_key(self, next),
                preferred_before: element_choice.preferred_word.clone(),
                descent_word: transition.descent_word.clone(),
                to_descent: transition.to_descent.clone(),
                word_before_local: step_choice.word_before_local.clone(),
                operation: step_choice.operation,
                word_after_local: step_choice.word_after_local.clone(),
                to_preferred: step_choice.to_preferred.clone(),
                preferred_after: step_choice.preferred_target.clone(),
            });
            current = next;
        }
        let endpoint = element_key(self, current);
        Ok(LightLeafTrace {
            ambient_word: ambient_word.to_vec(),
            chosen: chosen.to_vec(),
            endpoint,
            preferred_target: self.choices()[current.index()].preferred_word.clone(),
            defect,
            steps,
        })
    }
}


==> anc/h3-relation/producer/src/main.rs <==
//! Direct exact producer for the complete H3 lower-term relation.
//!
//! The optimized exact diagram and sparse-matrix implementation is retained.
//! The public entry point performs one descending computation for factor
//! lengths 11 through 1 and writes the text certificate consumed by the
//! separate GAP checker.

mod arithmetic;
mod compute;
mod coxeter;
mod diagrams;
mod evaluator;
mod h3;
mod light_leaves;
mod matrices;
mod ordering;
mod rex;
mod rex_paths;

use std::fmt;
use std::path::PathBuf;

use compute::compute_relation;

#[derive(Clone, Debug, Eq, PartialEq)]
pub(crate) enum Error {
    Allocation(&'static str),
    Dependency(String),
    Diagram(String),
    Invariant(String),
    Io(String),
    SingularRoot(String),
    SizeOverflow,
}

impl fmt::Display for Error {
    fn fmt(&self, formatter: &mut fmt::Formatter<'_>) -> fmt::Result {
        write!(formatter, "exact H3 relation computation failed: {self:?}")
    }
}

impl std::error::Error for Error {}

pub(crate) fn decode_word(encoded: &str) -> Result<Vec<usize>, Error> {
    encoded
        .chars()
        .map(|letter| match letter {
            's' => Ok(0),
            't' => Ok(1),
            'u' => Ok(2),
            other => Err(Error::Invariant(format!("invalid H3 letter {other:?}"))),
        })
        .collect()
}

fn usage() -> &'static str {
    "usage: compute-h3-relation [--jobs N] [--output PATH]"
}

fn main() {
    if let Err(error) = run() {
        eprintln!("{error}");
        std::process::exit(1);
    }
}

fn run() -> Result<(), String> {
    let arguments = std::env::args().skip(1).collect::<Vec<_>>();
    if matches!(arguments.as_slice(), [help] if help == "-h" || help == "--help") {
        println!("{}", usage());
        return Ok(());
    }
    let [jobs_flag, jobs, output_flag, output] = arguments.as_slice() else {
        return Err(usage().to_owned());
    };
    if jobs_flag != "--jobs" || output_flag != "--output" {
        return Err(usage().to_owned());
    }
    let jobs = jobs
        .parse()
        .map_err(|_| format!("invalid --jobs value {jobs:?}"))?;
    let output = PathBuf::from(output);
    let nonzero_terms = compute_relation(&output, jobs).map_err(|error| error.to_string())?;
    println!(
        "wrote {} nonzero coefficients to {}",
        nonzero_terms,
        output.display()
    );
    Ok(())
}


==> anc/h3-relation/producer/src/matrices.rs <==
use std::collections::btree_map::Entry;
use std::collections::{BTreeMap, BTreeSet};

use crate::arithmetic::Qsqrt5;
use crate::coxeter::CoxeterGroup;
use crate::diagrams::{Diagram, DiagramCompiler};
use crate::light_leaves::{DegreeZeroDecoratedDoubleLeafKey, LightLeavesEngine};
use num_traits::Zero;

use crate::Error;
use crate::evaluator::ExactDiagramEvaluator;
use crate::h3::mask_bits;
use crate::ordering::BoundaryOrdering;

#[derive(Clone, Debug)]
pub(crate) struct DiscoveredCoordinate {
    pub(crate) target_mask: u32,
    pub(crate) source_mask: u32,
    pub(crate) value: Qsqrt5,
}

/// Lightweight production representation. Complete double-leaf ASTs are
/// deliberately absent; the factorized evaluator materializes and compiles
/// each unique half diagram only once per persistent exact-point worker.
#[derive(Clone, Debug)]
pub(crate) struct FactorizedTerm {
    pub(crate) factor_endpoint: usize,
    pub(crate) coefficient: Qsqrt5,
    pub(crate) key: DegreeZeroDecoratedDoubleLeafKey,
}

#[derive(Clone, Debug)]
struct ExactMatrix {
    rows: usize,
    columns: usize,
    entries: Vec<Qsqrt5>,
}

#[derive(Clone, Debug)]
struct SparseLowerTriangle {
    size: usize,
    columns: Vec<Vec<(usize, Qsqrt5)>>,
}

impl SparseLowerTriangle {
    fn diagonal(&self, index: usize) -> Result<&Qsqrt5, Error> {
        self.columns
            .get(index)
            .and_then(|column| column.iter().find(|(row, _)| *row == index))
            .map(|(_, value)| value)
            .ok_or_else(|| Error::Invariant(format!("sparse triangle has no diagonal {index}")))
    }
}

#[derive(Clone, Debug, Eq, Ord, PartialEq, PartialOrd)]
struct ExactHalfKey {
    boundary_mask: u32,
    factor_word: Vec<usize>,
}

#[derive(Clone, Debug, Eq, Ord, PartialEq, PartialOrd)]
struct ExactHalfPairKey {
    source: ExactHalfKey,
    target: ExactHalfKey,
}

#[derive(Clone, Debug, Default)]
pub(crate) struct FactorizedDiagramCache {
    source: BTreeMap<ExactHalfKey, Diagram>,
    target_flipped: BTreeMap<ExactHalfKey, Diagram>,
    prepared_weights: Vec<PreparedFactorizedWeight>,
}

#[derive(Clone, Debug)]
struct PreparedFactorizedWeight {
    factor_endpoint: usize,
    pair: ExactHalfPairKey,
    exponents: [u32; 3],
    coefficient: Qsqrt5,
}

#[derive(Clone, Debug)]
struct ExactSourceHalf {
    columns: Vec<BTreeMap<u32, Qsqrt5>>,
}

#[derive(Clone, Debug)]
struct ExactTargetHalf {
    columns_by_factor_mask: Vec<BTreeMap<u32, Qsqrt5>>,
}

impl ExactMatrix {
    fn zero(rows: usize, columns: usize) -> Result<Self, Error> {
        let count = rows.checked_mul(columns).ok_or(Error::SizeOverflow)?;
        let mut entries = Vec::new();
        entries
            .try_reserve_exact(count)
            .map_err(|_| Error::Allocation("exact matrix"))?;
        entries.resize_with(count, || Qsqrt5::from_integer(0));
        Ok(Self {
            rows,
            columns,
            entries,
        })
    }

    fn index(&self, row: usize, column: usize) -> Result<usize, Error> {
        if row >= self.rows || column >= self.columns {
            return Err(Error::Invariant(
                "exact matrix index is out of bounds".to_owned(),
            ));
        }
        row.checked_mul(self.columns)
            .and_then(|offset| offset.checked_add(column))
            .ok_or(Error::SizeOverflow)
    }

    fn get_mut(&mut self, row: usize, column: usize) -> Result<&mut Qsqrt5, Error> {
        let index = self.index(row, column)?;
        self.entries.get_mut(index).ok_or(Error::SizeOverflow)
    }
}

/// Extract the current layer from an exact residual without replaying it.
///
/// The full recomputation driver validates the finished relation externally
/// with GAP. During production it needs only the triangular solve. Structural
/// checks required to perform it (typed light leaves, triangular support, and
/// nonzero diagonals) remain in the hot path.
#[allow(
    clippy::needless_pass_by_value,
    clippy::too_many_arguments,
    clippy::too_many_lines
)]
pub(crate) fn extract_residual_coordinates_streamed(
    endpoint: usize,
    source_word: &[usize],
    target_word: &[usize],
    source_masks: &[u32],
    target_masks: &[u32],
    residual_entries: Vec<Qsqrt5>,
    source_order: &BoundaryOrdering,
    target_order: &BoundaryOrdering,
    engine: &LightLeavesEngine,
    compiler: &DiagramCompiler<'_>,
    evaluator: &mut ExactDiagramEvaluator,
) -> Result<Vec<DiscoveredCoordinate>, Error> {
    let rows = target_masks.len();
    let columns = source_masks.len();
    let entries = rows.checked_mul(columns).ok_or(Error::SizeOverflow)?;
    if residual_entries.len() != entries {
        return Err(Error::Invariant(
            "streamed residual shape changed".to_owned(),
        ));
    }
    let (source_triangle, source_defects, _) = build_source_triangle_sparse(
        endpoint,
        source_word,
        source_masks,
        source_order,
        engine,
        compiler,
        evaluator,
    )?;
    let (target_triangle, target_defects) = build_target_triangle_sparse(
        endpoint,
        target_word,
        target_masks,
        target_order,
        engine,
        compiler,
        evaluator,
    )?;
    let coordinates_matrix = extract_sparse_coordinates(
        &source_triangle,
        &target_triangle,
        &residual_entries,
        rows,
        columns,
    )?;

    let mut coordinates = Vec::new();
    for (target_index, (&target_mask, &target_defect)) in
        target_masks.iter().zip(&target_defects).enumerate()
    {
        for (source_index, (&source_mask, &source_defect)) in
            source_masks.iter().zip(&source_defects).enumerate()
        {
            let base_degree = target_defect
                .checked_add(source_defect)
                .ok_or(Error::SizeOverflow)?;
            if base_degree > 0 || base_degree % 2 != 0 {
                continue;
            }
            let offset = target_index
                .checked_mul(columns)
                .and_then(|value| value.checked_add(source_index))
                .ok_or(Error::SizeOverflow)?;
            coordinates.push(DiscoveredCoordinate {
                target_mask,
                source_mask,
                value: coordinates_matrix[offset].clone(),
            });
        }
    }
    Ok(coordinates)
}

fn extract_sparse_coordinates(
    source: &SparseLowerTriangle,
    target: &SparseLowerTriangle,
    residual: &[Qsqrt5],
    rows: usize,
    columns: usize,
) -> Result<Vec<Qsqrt5>, Error> {
    let mut answer = residual.to_vec();
    for row in 0..rows {
        for index in (0..columns).rev() {
            let offset = row
                .checked_mul(columns)
                .and_then(|v| v.checked_add(index))
                .ok_or(Error::SizeOverflow)?;
            let mut value = answer[offset].clone();
            for (solved, coefficient) in &source.columns[index] {
                if *solved <= index {
                    continue;
                }
                let solved_offset = row
                    .checked_mul(columns)
                    .and_then(|v| v.checked_add(*solved))
                    .ok_or(Error::SizeOverflow)?;
                let term = &answer[solved_offset] * coefficient;
                value -= &term;
            }
            answer[offset] = &value / source.diagonal(index)?;
        }
    }
    for column in 0..columns {
        for index in (0..rows).rev() {
            let offset = index
                .checked_mul(columns)
                .and_then(|v| v.checked_add(column))
                .ok_or(Error::SizeOverflow)?;
            let mut value = answer[offset].clone();
            for (solved, coefficient) in &target.columns[index] {
                if *solved <= index {
                    continue;
                }
                let solved_offset = solved
                    .checked_mul(columns)
                    .and_then(|v| v.checked_add(column))
                    .ok_or(Error::SizeOverflow)?;
                let term = coefficient * &answer[solved_offset];
                value -= &term;
            }
            answer[offset] = &value / target.diagonal(index)?;
        }
    }
    Ok(answer)
}

fn build_source_triangle_sparse(
    endpoint: usize,
    ambient: &[usize],
    masks: &[u32],
    ordering: &BoundaryOrdering,
    engine: &LightLeavesEngine,
    compiler: &DiagramCompiler<'_>,
    evaluator: &mut ExactDiagramEvaluator,
) -> Result<(SparseLowerTriangle, Vec<i32>, usize), Error> {
    let mut columns = vec![Vec::new(); masks.len()];
    let mut defects = Vec::with_capacity(masks.len());
    let mut evaluated = 0_usize;
    for (row, &leaf_mask) in masks.iter().enumerate() {
        let trace = engine
            .trace(ambient, &mask_bits(leaf_mask, ambient.len()))
            .map_err(|error| Error::Dependency(error.to_string()))?;
        if trace.endpoint.enumeration_id != endpoint {
            return Err(Error::Invariant(
                "sparse source endpoint mismatch".to_owned(),
            ));
        }
        defects.push(trace.defect);
        let preferred = low_bits(trace.preferred_target.len())?;
        let diagram = compiler
            .compile_light_leaf(&trace)
            .map_err(|error| Error::Diagram(error.to_string()))?;
        for (column, &input_mask) in masks.iter().enumerate().take(row + 1) {
            if !ordering.path_is_below(engine.group(), input_mask, leaf_mask)? {
                continue;
            }
            let output = evaluator.evaluate_basis_column(&diagram, input_mask)?;
            evaluated = evaluated.checked_add(1).ok_or(Error::SizeOverflow)?;
            if output.keys().any(|&mask| mask != preferred) {
                return Err(Error::Invariant("sparse source triangle leaked".to_owned()));
            }
            if let Some(value) = output.get(&preferred).filter(|value| !value.is_zero()) {
                columns[column].push((row, value.clone()));
            }
        }
    }
    let triangle = SparseLowerTriangle {
        size: masks.len(),
        columns,
    };
    for index in 0..triangle.size {
        if triangle.diagonal(index)?.is_zero() {
            return Err(Error::Invariant("sparse source zero diagonal".to_owned()));
        }
    }
    Ok((triangle, defects, evaluated))
}

fn build_target_triangle_sparse(
    endpoint: usize,
    ambient: &[usize],
    masks: &[u32],
    ordering: &BoundaryOrdering,
    engine: &LightLeavesEngine,
    compiler: &DiagramCompiler<'_>,
    evaluator: &mut ExactDiagramEvaluator,
) -> Result<(SparseLowerTriangle, Vec<i32>), Error> {
    let mut columns = vec![Vec::new(); masks.len()];
    let mask_locations = masks
        .iter()
        .enumerate()
        .map(|(index, &mask)| (mask, index))
        .collect::<BTreeMap<_, _>>();
    let mut defects = Vec::with_capacity(masks.len());
    for (row, &leaf_mask) in masks.iter().enumerate() {
        let trace = engine
            .trace(ambient, &mask_bits(leaf_mask, ambient.len()))
            .map_err(|error| Error::Dependency(error.to_string()))?;
        if trace.endpoint.enumeration_id != endpoint {
            return Err(Error::Invariant(
                "sparse target endpoint mismatch".to_owned(),
            ));
        }
        defects.push(trace.defect);
        let preferred = low_bits(trace.preferred_target.len())?;
        let diagram = compiler
            .compile_light_leaf(&trace)
            .map_err(|error| Error::Diagram(error.to_string()))?
            .flip_vertical()
            .map_err(|error| Error::Diagram(error.to_string()))?;
        let output = evaluator.evaluate_basis_column(&diagram, preferred)?;
        for (mask, value) in output {
            let column = *mask_locations
                .get(&mask)
                .ok_or_else(|| Error::Invariant("sparse target triangle leaked".to_owned()))?;
            if !value.is_zero() {
                if column > row || !ordering.path_is_below(engine.group(), mask, leaf_mask)? {
                    return Err(Error::Invariant(
                        "sparse target dominance violation".to_owned(),
                    ));
                }
                columns[column].push((row, value));
            }
        }
    }
    let triangle = SparseLowerTriangle {
        size: masks.len(),
        columns,
    };
    for index in 0..triangle.size {
        if triangle.diagonal(index)?.is_zero() {
            return Err(Error::Invariant("sparse target zero diagonal".to_owned()));
        }
    }
    Ok((triangle, defects))
}

fn exact_endpoint_of_mask(group: &CoxeterGroup, word: &[usize], mask: u32) -> Result<usize, Error> {
    let mut element = CoxeterGroup::identity();
    for (position, &generator) in word.iter().enumerate() {
        if generator >= 3 {
            return Err(Error::Invariant(format!(
                "factor word contains invalid generator {generator}"
            )));
        }
        if mask & (1_u32 << position) != 0 {
            element = group.right_multiply(element, generator).ok_or_else(|| {
                Error::Invariant("exact factor-block multiplication failed".to_owned())
            })?;
        }
    }
    Ok(element.index())
}

fn exact_factor_masks(
    group: &CoxeterGroup,
    factor_word: &[usize],
    endpoint: usize,
) -> Result<Vec<u32>, Error> {
    let shift = u32::try_from(factor_word.len()).map_err(|_| Error::SizeOverflow)?;
    let bound = 1_u32.checked_shl(shift).ok_or_else(|| {
        Error::Invariant(format!(
            "factor word length {} does not fit exact masks",
            factor_word.len()
        ))
    })?;
    let mut masks = Vec::new();
    for mask in 0..bound {
        if exact_endpoint_of_mask(group, factor_word, mask)? == endpoint {
            masks.push(mask);
        }
    }
    Ok(masks)
}

pub(crate) fn prepare_factorized_family(
    terms: &[FactorizedTerm],
    engine: &LightLeavesEngine,
    compiler: &DiagramCompiler<'_>,
    cache: &mut FactorizedDiagramCache,
) -> Result<(), Error> {
    let mut grouped = BTreeMap::<(usize, ExactHalfPairKey, [u32; 3]), Qsqrt5>::new();
    for term in terms {
        if term.coefficient.is_zero() {
            continue;
        }
        let key = &term.key;
        let (source_trace, target_trace) = engine
            .materialize_decorated_base_double_leaf(key)
            .map_err(|error| Error::Dependency(error.to_string()))?;
        let factor_word = &key.factor_element.canonical_word;
        if source_trace.preferred_target != *factor_word
            || target_trace.preferred_target != *factor_word
            || term.factor_endpoint != key.factor_element.enumeration_id
        {
            return Err(Error::Invariant(format!(
                "term masks ({},{}) have inconsistent prepared data",
                key.source_mask, key.target_mask
            )));
        }
        let source_key = ExactHalfKey {
            boundary_mask: key.source_mask,
            factor_word: factor_word.clone(),
        };
        let target_key = ExactHalfKey {
            boundary_mask: key.target_mask,
            factor_word: factor_word.clone(),
        };
        if !cache.source.contains_key(&source_key) {
            let diagram = compiler
                .compile_light_leaf(&source_trace)
                .map_err(|error| Error::Diagram(error.to_string()))?;
            cache.source.insert(source_key.clone(), diagram);
        }
        if !cache.target_flipped.contains_key(&target_key) {
            let diagram = compiler
                .compile_light_leaf(&target_trace)
                .map_err(|error| Error::Diagram(error.to_string()))?
                .flip_vertical()
                .map_err(|error| Error::Diagram(error.to_string()))?;
            cache.target_flipped.insert(target_key.clone(), diagram);
        }
        let group_key = (
            term.factor_endpoint,
            ExactHalfPairKey {
                source: source_key,
                target: target_key,
            },
            key.left_root_monomial_exponents,
        );
        let entry = grouped
            .entry(group_key)
            .or_insert_with(|| Qsqrt5::from_integer(0));
        *entry += &term.coefficient;
    }
    cache.prepared_weights = grouped
        .into_iter()
        .filter_map(|((factor_endpoint, pair, exponents), coefficient)| {
            (!coefficient.is_zero()).then_some(PreparedFactorizedWeight {
                factor_endpoint,
                pair,
                exponents,
                coefficient,
            })
        })
        .collect();
    Ok(())
}

/// Evaluate a sum of complete decorated double leaves by factoring each term
/// at its canonical middle Bott--Samelson word.  Canonical term metadata is
/// validated afresh; source and vertically flipped target halves are cached
/// independently and their sparse columns are contracted over every exact
/// middle mask.
#[allow(clippy::too_many_lines)]
fn contract_factorized_btw(
    factor_blocks: &BTreeMap<Vec<usize>, Vec<u32>>,
    pair_weights: &BTreeMap<ExactHalfPairKey, Qsqrt5>,
    source_halves: &BTreeMap<ExactHalfKey, ExactSourceHalf>,
    target_halves: &BTreeMap<ExactHalfKey, ExactTargetHalf>,
    target_offsets: &BTreeMap<u32, usize>,
    source_dimension: usize,
    target_dimension: usize,
) -> Result<ExactMatrix, Error> {
    let source_keys = source_halves.keys().cloned().collect::<Vec<_>>();
    let source_ids = source_keys
        .iter()
        .cloned()
        .enumerate()
        .map(|(index, key)| (key, index))
        .collect::<BTreeMap<_, _>>();
    let target_keys = target_halves.keys().cloned().collect::<Vec<_>>();
    let target_ids = target_keys
        .iter()
        .cloned()
        .enumerate()
        .map(|(index, key)| (key, index))
        .collect::<BTreeMap<_, _>>();
    let mut pairs_by_source = std::iter::repeat_with(Vec::new)
        .take(source_keys.len())
        .collect::<Vec<Vec<(usize, &Qsqrt5)>>>();
    for (pair, weight) in pair_weights {
        let source_id = *source_ids.get(&pair.source).ok_or_else(|| {
            Error::Invariant("batched contraction source half disappeared".to_owned())
        })?;
        let target_id = *target_ids.get(&pair.target).ok_or_else(|| {
            Error::Invariant("batched contraction target half disappeared".to_owned())
        })?;
        if pair.source.factor_word != pair.target.factor_word {
            return Err(Error::Invariant(
                "batched contraction pair has different middle words".to_owned(),
            ));
        }
        pairs_by_source[source_id].push((target_id, weight));
    }

    let mut result = ExactMatrix::zero(target_dimension, source_dimension)?;
    for (source_id, source_key) in source_keys.iter().enumerate() {
        let factor_masks = factor_blocks
            .get(&source_key.factor_word)
            .ok_or(Error::SizeOverflow)?;
        let source_half = source_halves.get(source_key).ok_or_else(|| {
            Error::Invariant("batched contraction indexed source half disappeared".to_owned())
        })?;
        let mut weighted_targets = std::iter::repeat_with(BTreeMap::new)
            .take(factor_masks.len())
            .collect::<Vec<BTreeMap<u32, Qsqrt5>>>();
        for &(target_id, weight) in &pairs_by_source[source_id] {
            let target_key = target_keys.get(target_id).ok_or(Error::SizeOverflow)?;
            if target_key.factor_word != source_key.factor_word {
                return Err(Error::Invariant(
                    "batched contraction grouped different middle words".to_owned(),
                ));
            }
            let target_half = target_halves.get(target_key).ok_or_else(|| {
                Error::Invariant("batched contraction indexed target half disappeared".to_owned())
            })?;
            if target_half.columns_by_factor_mask.len() != factor_masks.len() {
                return Err(Error::Invariant(
                    "batched contraction target factor block changed".to_owned(),
                ));
            }
            for (factor_index, target_column) in
                target_half.columns_by_factor_mask.iter().enumerate()
            {
                for (&target_mask, target_coefficient) in target_column {
                    let weighted_target = target_coefficient * weight;
                    match weighted_targets[factor_index].entry(target_mask) {
                        Entry::Vacant(entry) => {
                            entry.insert(weighted_target);
                        }
                        Entry::Occupied(mut entry) => {
                            *entry.get_mut() += &weighted_target;
                            if entry.get().is_zero() {
                                entry.remove();
                            }
                        }
                    }
                }
            }
        }
        for (source_index, source_column) in source_half.columns.iter().enumerate() {
            for (factor_mask, source_coefficient) in source_column {
                let factor_index = factor_masks.binary_search(factor_mask).map_err(|_| {
                    Error::Invariant(format!(
                        "batched source produced unindexed middle mask {factor_mask}"
                    ))
                })?;
                for (&target_mask, weighted_target) in &weighted_targets[factor_index] {
                    let target_index = *target_offsets.get(&target_mask).ok_or_else(|| {
                        Error::Invariant("batched target mask disappeared".to_owned())
                    })?;
                    let summand = source_coefficient * weighted_target;
                    *result.get_mut(target_index, source_index)? += &summand;
                }
            }
        }
    }
    Ok(result)
}

#[allow(clippy::too_many_lines)]
pub(crate) fn factorized_double_leaf_sum_cached(
    endpoint: usize,
    group: &CoxeterGroup,
    source_masks: &[u32],
    target_masks: &[u32],
    point_roots: &[Qsqrt5; 3],
    evaluator: &mut ExactDiagramEvaluator,
    diagram_cache: &mut FactorizedDiagramCache,
) -> Result<Vec<Qsqrt5>, Error> {
    let endpoint_element = group
        .elements()
        .nth(endpoint)
        .ok_or_else(|| Error::Invariant(format!("unknown endpoint {endpoint}")))?;
    let target_offsets = target_masks
        .iter()
        .copied()
        .enumerate()
        .map(|(index, mask)| (mask, index))
        .collect::<BTreeMap<_, _>>();
    if target_offsets.len() != target_masks.len() {
        return Err(Error::Invariant(
            "factorized target block contains duplicate masks".to_owned(),
        ));
    }

    let mut pair_weights = BTreeMap::<ExactHalfPairKey, Qsqrt5>::new();
    for term in &diagram_cache.prepared_weights {
        let applies = group
            .elements()
            .nth(term.factor_endpoint)
            .is_some_and(|factor| group.bruhat_leq(endpoint_element, factor));
        if !applies {
            continue;
        }
        let mut monomial = Qsqrt5::from_integer(1);
        for (&exponent, root) in term.exponents.iter().zip(point_roots) {
            for _ in 0..exponent {
                monomial *= root;
            }
        }
        let effective_weight = &term.coefficient * &monomial;
        if effective_weight.is_zero() {
            continue;
        }
        if let Some(previous) = pair_weights.get_mut(&term.pair) {
            *previous += &effective_weight;
        } else {
            pair_weights.insert(term.pair.clone(), effective_weight);
        }
    }
    pair_weights.retain(|_, weight| !weight.is_zero());
    let mut factor_blocks = BTreeMap::<Vec<usize>, Vec<u32>>::new();
    let mut source_halves = BTreeMap::<ExactHalfKey, ExactSourceHalf>::new();
    let mut target_halves = BTreeMap::<ExactHalfKey, ExactTargetHalf>::new();
    let pair_keys = pair_weights.keys().cloned().collect::<Vec<_>>();
    for pair in &pair_keys {
        if pair.source.factor_word != pair.target.factor_word {
            return Err(Error::Invariant(
                "factorized exact half pair has different middle words".to_owned(),
            ));
        }
        if !factor_blocks.contains_key(&pair.source.factor_word) {
            factor_blocks.insert(
                pair.source.factor_word.clone(),
                exact_factor_masks(group, &pair.source.factor_word, endpoint)?,
            );
        }
        let factor_masks = factor_blocks
            .get(&pair.source.factor_word)
            .ok_or(Error::SizeOverflow)?;
        let factor_mask_set = factor_masks.iter().copied().collect::<BTreeSet<_>>();

        if !source_halves.contains_key(&pair.source) {
            let diagram = diagram_cache.source.get(&pair.source).ok_or_else(|| {
                Error::Invariant("cached factorized source diagram disappeared".to_owned())
            })?;
            let mut columns = Vec::with_capacity(source_masks.len());
            for &source_mask in source_masks {
                let column = evaluator.evaluate_basis_column(diagram, source_mask)?;
                if column.keys().any(|mask| !factor_mask_set.contains(mask)) {
                    return Err(Error::Invariant(format!(
                        "source half {} leaked outside endpoint {endpoint}",
                        pair.source.boundary_mask
                    )));
                }
                columns.push(column);
            }
            source_halves.insert(pair.source.clone(), ExactSourceHalf { columns });
        }

        if !target_halves.contains_key(&pair.target) {
            let flipped = diagram_cache
                .target_flipped
                .get(&pair.target)
                .ok_or_else(|| {
                    Error::Invariant("cached factorized target diagram disappeared".to_owned())
                })?;
            let mut columns_by_factor_mask = Vec::with_capacity(factor_masks.len());
            for &factor_mask in factor_masks {
                let column = evaluator.evaluate_basis_column(flipped, factor_mask)?;
                if column.keys().any(|mask| !target_offsets.contains_key(mask)) {
                    return Err(Error::Invariant(format!(
                        "flipped target half {} leaked outside endpoint {endpoint}",
                        pair.target.boundary_mask
                    )));
                }
                columns_by_factor_mask.push(column);
            }
            target_halves.insert(
                pair.target.clone(),
                ExactTargetHalf {
                    columns_by_factor_mask,
                },
            );
        }
    }
    let result = contract_factorized_btw(
        &factor_blocks,
        &pair_weights,
        &source_halves,
        &target_halves,
        &target_offsets,
        source_masks.len(),
        target_masks.len(),
    )?;
    Ok(result.entries)
}

fn low_bits(length: usize) -> Result<u32, Error> {
    1_u32
        .checked_shl(u32::try_from(length).map_err(|_| Error::SizeOverflow)?)
        .and_then(|bound| bound.checked_sub(1))
        .ok_or(Error::SizeOverflow)
}


==> anc/h3-relation/producer/src/ordering.rs <==
use crate::coxeter::{CoxeterGroup, ElementId, H3_RANK};

use crate::Error;

#[derive(Clone, Debug)]
pub(crate) struct BoundaryOrdering {
    paths: Vec<Vec<ElementId>>,
    masks_by_endpoint: Vec<Vec<u32>>,
}

impl BoundaryOrdering {
    pub(crate) fn new(group: &CoxeterGroup, word: &[usize]) -> Result<Self, Error> {
        if word.len() >= u32::BITS as usize {
            return Err(Error::Invariant(
                "boundary word is too long for u32 masks".to_owned(),
            ));
        }
        for (position, &generator) in word.iter().enumerate() {
            if generator >= H3_RANK {
                return Err(Error::Invariant(format!(
                    "generator {generator} at boundary position {position} is invalid"
                )));
            }
        }
        let count = 1_usize
            .checked_shl(u32::try_from(word.len()).map_err(|_| Error::SizeOverflow)?)
            .ok_or(Error::SizeOverflow)?;
        let mut paths = Vec::new();
        paths
            .try_reserve_exact(count)
            .map_err(|_| Error::Allocation("boundary paths"))?;
        let mut masks_by_endpoint = vec![Vec::new(); group.order()];
        let mut scores = Vec::new();
        scores
            .try_reserve_exact(count)
            .map_err(|_| Error::Allocation("boundary scores"))?;
        for mask in 0..count {
            let mut path = Vec::new();
            path.try_reserve_exact(word.len() + 1)
                .map_err(|_| Error::Allocation("one boundary path"))?;
            let mut product = CoxeterGroup::identity();
            path.push(product);
            let mut score = 0_u64;
            for (position, &generator) in word.iter().enumerate() {
                if mask & (1_usize << position) != 0 {
                    product = group.right_multiply(product, generator).ok_or_else(|| {
                        Error::Invariant("boundary multiplication failed".to_owned())
                    })?;
                }
                path.push(product);
                score = score
                    .checked_add(
                        u64::try_from(group.length(product)).map_err(|_| Error::SizeOverflow)?,
                    )
                    .ok_or(Error::SizeOverflow)?;
            }
            let packed = u32::try_from(mask).map_err(|_| Error::SizeOverflow)?;
            masks_by_endpoint[product.index()].push(packed);
            scores.push(score);
            paths.push(path);
        }
        for masks in &mut masks_by_endpoint {
            masks.sort_unstable_by_key(|&mask| (scores[mask as usize], mask));
        }
        Ok(Self {
            paths,
            masks_by_endpoint,
        })
    }

    pub(crate) fn ordered_masks(&self, endpoint: usize) -> Result<&[u32], Error> {
        self.masks_by_endpoint
            .get(endpoint)
            .map(Vec::as_slice)
            .ok_or_else(|| Error::Invariant(format!("endpoint {endpoint} is out of range")))
    }

    pub(crate) fn path_is_below(
        &self,
        group: &CoxeterGroup,
        lower: u32,
        upper: u32,
    ) -> Result<bool, Error> {
        let lower = self
            .paths
            .get(lower as usize)
            .ok_or_else(|| Error::Invariant("lower path mask is out of range".to_owned()))?;
        let upper = self
            .paths
            .get(upper as usize)
            .ok_or_else(|| Error::Invariant("upper path mask is out of range".to_owned()))?;
        Ok(lower
            .iter()
            .zip(upper)
            .all(|(&left, &right)| group.bruhat_leq(left, right)))
    }
}


==> anc/h3-relation/producer/src/rex.rs <==
//! Exact evaluation of localized rex-path columns.
//!
//! Coefficients are evaluated at a specified characteristic-zero point in
//! `Q(sqrt(5))`.  When all root denominators encountered by the calculation
//! are nonzero, this is a field homomorphism from the corresponding subring of
//! rational functions.  Consequently, unequal outputs prove that the original
//! rational functions are unequal.  Equality at one point proves nothing and
//! is deliberately reported only as equality at that point.
//!
//! Columns index source subexpressions and rows index target subexpressions.
//! Bit zero selects the first letter. Moves are applied in their fixed order.

use std::collections::BTreeMap;
use std::collections::btree_map::Entry;
use std::fmt;

use crate::arithmetic::{Color, H3Realization, Matrix, Qsqrt5};
use crate::coxeter::braid_length as h3_braid_length;
use crate::h3::{H3_SOURCE, H3_TARGET};
use crate::rex_paths::RexPath;

#[derive(Clone, Debug, Eq, PartialEq)]
pub(crate) enum Error {
    UnknownColor(char),
    InvalidPair(String),
    InvalidMove {
        index: usize,
        reason: String,
    },
    EndpointMismatch {
        expected: String,
        actual: String,
    },
    MaskOutOfBounds {
        mask: u32,
        bound: u32,
    },
    SingularDenominator {
        move_index: usize,
        prefix_mask: u32,
        target_local_mask: u32,
        factor_index: usize,
    },
    SizeOverflow,
}

impl fmt::Display for Error {
    fn fmt(&self, formatter: &mut fmt::Formatter<'_>) -> fmt::Result {
        write!(formatter, "exact witness evaluation failed: {self:?}")
    }
}

impl std::error::Error for Error {}

/// Point-local optimized column evaluator.
#[derive(Debug)]
pub(crate) struct ExactPathSession<'a> {
    path: &'a ExactPath,
    point: [Qsqrt5; 3],
    coefficients: Vec<BTreeMap<(u32, u32), Qsqrt5>>,
}

/// A validated structural exact path.
#[derive(Clone, Debug)]
pub(crate) struct ExactPath {
    source: Vec<Color>,
    edges: Vec<Edge>,
    realization: H3Realization,
}

impl ExactPath {
    /// Start a point-local session with a coefficient cache shared by columns.
    #[must_use]
    pub(crate) fn point_session(&self, point: [Qsqrt5; 3]) -> ExactPathSession<'_> {
        ExactPathSession {
            path: self,
            point,
            coefficients: vec![BTreeMap::new(); self.edges.len()],
        }
    }
}

impl ExactPathSession<'_> {
    /// Evaluate a complete exact basis column with the session's point-local
    /// coefficient cache.
    ///
    /// # Errors
    ///
    /// Returns mask, singularity, or integer-size errors.
    pub(crate) fn evaluate_basis_column(
        &mut self,
        source_column: u32,
    ) -> Result<BTreeMap<u32, Qsqrt5>, Error> {
        let bound = subexpression_count(self.path.source.len())?;
        if source_column >= bound {
            return Err(Error::MaskOutOfBounds {
                mask: source_column,
                bound,
            });
        }
        let mut states = BTreeMap::from([(source_column, Qsqrt5::from_integer(1))]);

        for (edge_index, edge) in self.path.edges.iter().enumerate() {
            let mut next = BTreeMap::<u32, Qsqrt5>::new();
            for (&source_mask, source_coefficient) in &states {
                let prefix_mask = source_mask & low_bits(edge.start)?;
                let source_local = (source_mask >> edge.start) & low_bits(edge.braid_length)?;
                for &target_local in &edge.targets_by_source[to_usize(source_local)?] {
                    let target_mask = edge.replace_local(source_mask, target_local)?;
                    let key = (prefix_mask, target_local);
                    if !self.coefficients[edge_index].contains_key(&key) {
                        let value = edge.coefficient(
                            edge_index,
                            prefix_mask,
                            target_local,
                            &self.point,
                            &self.path.realization,
                        )?;
                        self.coefficients[edge_index].insert(key, value);
                    }
                    let edge_coefficient = &self.coefficients[edge_index][&key];
                    let summand = source_coefficient * edge_coefficient;
                    accumulate_sparse_state(&mut next, target_mask, &summand);
                }
            }
            states = next;
        }
        Ok(states)
    }
}

#[derive(Clone, Debug)]
struct Edge {
    start: usize,
    braid_length: usize,
    prefix: Vec<Color>,
    numerator_roots: Vec<[Qsqrt5; 3]>,
    denominator_roots: Vec<Vec<[Qsqrt5; 3]>>,
    targets_by_source: Vec<Vec<u32>>,
}

impl Edge {
    fn replace_local(&self, mask: u32, local: u32) -> Result<u32, Error> {
        let local_bits = low_bits(self.braid_length)?
            .checked_shl(u32::try_from(self.start).map_err(|_| Error::SizeOverflow)?)
            .ok_or(Error::SizeOverflow)?;
        Ok((mask & !local_bits) | (local << self.start))
    }

    fn coefficient(
        &self,
        move_index: usize,
        prefix_mask: u32,
        target_local_mask: u32,
        point: &[Qsqrt5; 3],
        realization: &H3Realization,
    ) -> Result<Qsqrt5, Error> {
        let prefix_action = evaluate_selected(realization, &self.prefix, prefix_mask)?;
        let mut numerator = Qsqrt5::from_integer(1);
        for root in &self.numerator_roots {
            numerator *= &evaluate_root(&prefix_action.apply(root), point);
        }
        let roots = self
            .denominator_roots
            .get(to_usize(target_local_mask)?)
            .ok_or(Error::SizeOverflow)?;
        let mut denominator = Qsqrt5::from_integer(1);
        for (factor_index, root) in roots.iter().enumerate() {
            let factor = evaluate_root(&prefix_action.apply(root), point);
            if factor == Qsqrt5::from_integer(0) {
                return Err(Error::SingularDenominator {
                    move_index,
                    prefix_mask,
                    target_local_mask,
                    factor_index,
                });
            }
            denominator *= &factor;
        }
        Ok(numerator / denominator)
    }
}

/// Compile one fixed H3 rex path.
///
/// # Errors
///
/// Returns a path, realization, or move error. Compilation performs no
/// coefficient arithmetic.
pub(crate) fn compile_path(path: &RexPath<'_>) -> Result<ExactPath, Error> {
    let realization = H3Realization::symmetric();
    let source = decode_word(H3_SOURCE)?;
    let expected_target = decode_word(H3_TARGET)?;
    let mut current = source.clone();
    let mut edges = Vec::with_capacity(path.moves.len());
    for (index, braid_move) in path.moves.iter().enumerate() {
        let letters = braid_move.pair.chars().collect::<Vec<_>>();
        if letters.len() != 2 || letters[0] == letters[1] {
            return Err(Error::InvalidPair(braid_move.pair.to_owned()));
        }
        let first = decode_color(letters[0])?;
        let second = decode_color(letters[1])?;
        let start = braid_move
            .position
            .checked_sub(1)
            .ok_or_else(|| Error::InvalidMove {
                index,
                reason: "one-based position is zero".to_owned(),
            })?;
        let m = h3_braid_length(first.index(), second.index());
        let end = start.checked_add(m).ok_or(Error::SizeOverflow)?;
        let factor = current.get(start..end).ok_or_else(|| Error::InvalidMove {
            index,
            reason: format!("factor [{start},{end}) is outside the word"),
        })?;
        let actual_first = factor[0];
        let actual_second = factor[1];
        if !((actual_first == first && actual_second == second)
            || (actual_first == second && actual_second == first))
            || factor.iter().enumerate().any(|(offset, &color)| {
                color
                    != if offset % 2 == 0 {
                        actual_first
                    } else {
                        actual_second
                    }
            })
        {
            return Err(Error::InvalidMove {
                index,
                reason: "selected factor is not alternating in the stated pair".to_owned(),
            });
        }
        let target_factor = factor
            .iter()
            .map(|&color| {
                if color == actual_first {
                    actual_second
                } else {
                    actual_first
                }
            })
            .collect::<Vec<_>>();
        edges.push(build_edge(
            &current,
            start,
            factor,
            &target_factor,
            &realization,
        )?);
        current[start..end].copy_from_slice(&target_factor);
    }
    if current != expected_target {
        return Err(Error::EndpointMismatch {
            expected: encode_word(&expected_target),
            actual: encode_word(&current),
        });
    }
    Ok(ExactPath {
        source,
        edges,
        realization,
    })
}

fn build_edge(
    source: &[Color],
    start: usize,
    factor: &[Color],
    target_factor: &[Color],
    realization: &H3Realization,
) -> Result<Edge, Error> {
    let m = factor.len();
    let local_count = subexpression_count(m)?;
    let source_endpoints = (0..local_count)
        .map(|mask| evaluate_selected(realization, factor, mask))
        .collect::<Result<Vec<_>, _>>()?;
    let target_endpoints = (0..local_count)
        .map(|mask| evaluate_selected(realization, target_factor, mask))
        .collect::<Result<Vec<_>, _>>()?;
    let mut targets_by_source = vec![Vec::new(); to_usize(local_count)?];
    for (source_mask, source_endpoint) in source_endpoints.iter().enumerate() {
        for (target_mask, target_endpoint) in target_endpoints.iter().enumerate() {
            if source_endpoint == target_endpoint {
                targets_by_source[source_mask]
                    .push(u32::try_from(target_mask).map_err(|_| Error::SizeOverflow)?);
            }
        }
    }
    let numerator_roots = local_roots(factor, local_count - 1, realization)?;
    let denominator_roots = (0..local_count)
        .map(|mask| local_roots(target_factor, mask, realization))
        .collect::<Result<Vec<_>, _>>()?;
    Ok(Edge {
        start,
        braid_length: m,
        prefix: source[..start].to_vec(),
        numerator_roots,
        denominator_roots,
        targets_by_source,
    })
}

fn local_roots(
    word: &[Color],
    mask: u32,
    realization: &H3Realization,
) -> Result<Vec<[Qsqrt5; 3]>, Error> {
    (0..word.len())
        .map(|index| {
            let prefix_mask = mask & low_bits(index)?;
            let action = evaluate_selected(realization, &word[..index], prefix_mask)?;
            let mut root = std::array::from_fn(|_| Qsqrt5::from_integer(0));
            root[word[index].index()] = Qsqrt5::from_integer(1);
            Ok(action.apply(&root))
        })
        .collect()
}

fn evaluate_selected(
    realization: &H3Realization,
    word: &[Color],
    mask: u32,
) -> Result<Matrix, Error> {
    let bound = subexpression_count(word.len())?;
    if mask >= bound {
        return Err(Error::MaskOutOfBounds { mask, bound });
    }
    Ok(word
        .iter()
        .enumerate()
        .filter_map(|(index, &color)| ((mask >> index) & 1 == 1).then_some(color))
        .fold(Matrix::identity(), |product, color| {
            product.multiply(realization.reflection(color))
        }))
}

fn evaluate_root(root: &[Qsqrt5; 3], point: &[Qsqrt5; 3]) -> Qsqrt5 {
    let mut sum = Qsqrt5::from_integer(0);
    for (coefficient, root_value) in root.iter().zip(point) {
        sum += &(coefficient * root_value);
    }
    sum
}

fn decode_color(letter: char) -> Result<Color, Error> {
    match letter {
        's' => Ok(Color::S),
        't' => Ok(Color::T),
        'u' => Ok(Color::U),
        other => Err(Error::UnknownColor(other)),
    }
}

fn decode_word(encoded: &str) -> Result<Vec<Color>, Error> {
    encoded.chars().map(decode_color).collect()
}

fn encode_word(word: &[Color]) -> String {
    word.iter()
        .map(|color| match color {
            Color::S => 's',
            Color::T => 't',
            Color::U => 'u',
        })
        .collect()
}

fn subexpression_count(length: usize) -> Result<u32, Error> {
    1_u32
        .checked_shl(u32::try_from(length).map_err(|_| Error::SizeOverflow)?)
        .ok_or(Error::SizeOverflow)
}

fn low_bits(length: usize) -> Result<u32, Error> {
    subexpression_count(length).map(|count| count - 1)
}

fn to_usize(value: u32) -> Result<usize, Error> {
    usize::try_from(value).map_err(|_| Error::SizeOverflow)
}

fn accumulate_sparse_state(states: &mut BTreeMap<u32, Qsqrt5>, target_mask: u32, summand: &Qsqrt5) {
    match states.entry(target_mask) {
        Entry::Vacant(entry) => {
            let mut value = Qsqrt5::from_integer(0);
            value += summand;
            if value != Qsqrt5::from_integer(0) {
                entry.insert(value);
            }
        }
        Entry::Occupied(mut entry) => {
            *entry.get_mut() += summand;
            if entry.get() == &Qsqrt5::from_integer(0) {
                entry.remove();
            }
        }
    }
}

#[cfg(test)]
mod tests {
    use super::*;
    use crate::rex_paths::{H3_PATHS, LEFT_MOVES, RexPath};

    #[test]
    fn primary_eps_paths_compile_exactly_and_reject_corruption() {
        for path in &H3_PATHS {
            let compiled = compile_path(path).unwrap();
            assert_eq!(compiled.edges.len(), 31);
            for (pair, expected) in [("st", 6), ("tu", 10), ("su", 15)] {
                assert_eq!(
                    path.moves.iter().filter(|m| m.pair == pair).count(),
                    expected
                );
            }
        }

        let mut moves = LEFT_MOVES;
        moves[0].position = 1;
        let corrupted = RexPath { moves: &moves };
        assert!(matches!(
            compile_path(&corrupted),
            Err(Error::InvalidMove { .. })
        ));
    }
}


==> anc/h3-relation/producer/src/rex_paths.rs <==
//! The two fixed 31-move H3 rex paths used by the relation.

#[derive(Clone, Copy, Debug, Eq, PartialEq)]
pub(crate) struct RexMove {
    pub(crate) pair: &'static str,
    pub(crate) position: usize,
}

#[derive(Clone, Copy, Debug)]
pub(crate) struct RexPath<'a> {
    pub(crate) moves: &'a [RexMove],
}

macro_rules! rex_move {
    ($pair:literal, $position:literal) => {
        RexMove {
            pair: $pair,
            position: $position,
        }
    };
}

pub(crate) const LEFT_MOVES: [RexMove; 31] = [
    rex_move!("su", 5),
    rex_move!("st", 11),
    rex_move!("tu", 9),
    rex_move!("su", 8),
    rex_move!("tu", 6),
    rex_move!("su", 11),
    rex_move!("st", 2),
    rex_move!("su", 6),
    rex_move!("st", 7),
    rex_move!("tu", 5),
    rex_move!("tu", 11),
    rex_move!("su", 1),
    rex_move!("su", 4),
    rex_move!("su", 10),
    rex_move!("su", 7),
    rex_move!("tu", 2),
    rex_move!("tu", 8),
    rex_move!("su", 13),
    rex_move!("st", 4),
    rex_move!("su", 8),
    rex_move!("st", 9),
    rex_move!("su", 3),
    rex_move!("tu", 7),
    rex_move!("tu", 13),
    rex_move!("su", 9),
    rex_move!("su", 12),
    rex_move!("su", 6),
    rex_move!("tu", 4),
    rex_move!("tu", 10),
    rex_move!("st", 6),
    rex_move!("su", 5),
];

pub(crate) const RIGHT_MOVES: [RexMove; 31] = [
    rex_move!("su", 10),
    rex_move!("st", 6),
    rex_move!("tu", 4),
    rex_move!("tu", 10),
    rex_move!("su", 9),
    rex_move!("su", 3),
    rex_move!("su", 6),
    rex_move!("tu", 1),
    rex_move!("tu", 7),
    rex_move!("su", 12),
    rex_move!("st", 3),
    rex_move!("su", 7),
    rex_move!("st", 8),
    rex_move!("su", 2),
    rex_move!("tu", 6),
    rex_move!("tu", 12),
    rex_move!("su", 8),
    rex_move!("su", 5),
    rex_move!("su", 11),
    rex_move!("su", 14),
    rex_move!("tu", 3),
    rex_move!("tu", 9),
    rex_move!("st", 5),
    rex_move!("su", 9),
    rex_move!("st", 10),
    rex_move!("su", 4),
    rex_move!("tu", 8),
    rex_move!("su", 7),
    rex_move!("tu", 5),
    rex_move!("st", 1),
    rex_move!("su", 10),
];

/// Transcribed bottom-to-top from the primary EPS figures H3left/H3right in
/// Elias--Williamson, *Soergel calculus* (2016), section 1.4.3, p. 304.
pub(crate) const H3_PATHS: [RexPath<'static>; 2] = [
    RexPath { moves: &LEFT_MOVES },
    RexPath {
        moves: &RIGHT_MOVES,
    },
];


==> anc/h3-relation/verifier/README.md <==
# H3 relation certificate verifier

Verify the H3 relation certificate in `certificate.txt` with GAP. The default check is exact; `verify.py` runs its point jobs in parallel and reports whether the full certificate passed.

## Requirements

- Python 3.6+ and a working command-line GAP 4.10+.
- Linux, macOS, WSL, or Windows with Python and command-line GAP installed.
- Substantial compute resources for exact verification: at least 64 GiB RAM is recommended. Four workers with 32 GiB may suffice, but this configuration has not been tested.

## Run

From the repository root, first enter `verifier/` (`cd verifier`).

On Linux, macOS, or WSL:

```sh
python3 verify.py
```

On Windows:

```powershell
py -3 verify.py
```

The published `certificate.txt` has SHA-256:

```text
53b5dec8938fbdc727c1f3a01a1fe29f20b694fb88f4ae0704745835ac97e094
```
You can compare a certificate generated by the [producer](../producer/README.md) against this hash.

The default is eight GAP processes. Set the maximum with `--workers N`:

```sh
python3 verify.py --workers N
```

```powershell
py -3 verify.py --workers N
```

GAP must be on `PATH`. Otherwise, specify its launcher with `--gap`:

```sh
python3 verify.py --workers N --gap "/path/to/gap"
```

```powershell
py -3 verify.py --workers N --gap "C:\path\to\gap.exe"
```

With fewer than four workers, verification may take more than 20 hours. Even with 22 workers, verification still may take 10-15 hours.

## Run GAP directly

From the directory containing `verify.g` and `certificate.txt`, enter the following in an interactive GAP session to perform the full exact verification in one process:

```gap
Read("verify.g");
```
This may take days. 

To check only one point instead:

```gap
H3_JOB:=7;
Read("verify.g");
```

`H3_JOB:=7` checks the equality at the seventh interpolation point in the certificate, for all layers associated with that point.

## Fast probabilistic verification

In an interactive GAP session, enter:

```gap
H3_PROBABILISTIC:=true;
H3_SEED:=123456789;
Read("verify.g");
```

This is lightweight check, finishes in under 20 minutes.


==> anc/h3-relation/verifier/verify.g <==
H3Require := function(condition, message)
  if not condition then Error(Concatenation("H3 checker: ",message)); fi;
end;

H3ParseNat := function(token)
  H3Require(token<>"" and ForAll(token,c->c in "0123456789"),
            Concatenation("invalid natural number: ",token));
  H3Require(not (Length(token)>1 and token[1]='0'), "leading zero");
  return Int(token);
end;

H3ParseInt := function(token)
  local body;
  body := token;
  if Length(body) > 0 and body[1] = '-' then
    H3Require(Length(body) > 1, "bare minus sign");
    body := body{[2..Length(body)]};
  fi;
  H3Require(body <> "" and ForAll(body, c -> c in "0123456789"),
            Concatenation("invalid integer: ", token));
  H3Require(not (Length(body) > 1 and body[1] = '0'), "leading zero");
  H3Require(token<>"-0","negative zero");
  return Int(token);
end;

H3ReadCertificate := function(path)
  local stream,cert,phase,line,words,tag,side,pair,move,length,point,
        record,key,lastKey;
  stream:=InputTextFile(path);
  H3Require(stream<>fail,Concatenation("cannot open ",path));
  cert := rec(source := fail, target := fail,
              leftMoves := [], rightMoves := [], points := List([1..11], x -> []),
              coefficients := []);
  phase:=0;
  lastKey := fail;
  while true do
    line:=ReadLine(stream);
    if line=fail then break; fi;
    words:=Filtered(SplitString(Chomp(line)," ",""),x->x<>"");
    H3Require(Length(words) > 0, "blank lines are forbidden");
    tag := words[1];
    if tag = "H3-CERTIFICATE" then
      H3Require(phase = 0 and words = ["H3-CERTIFICATE", "1"],
                "bad or repeated header");
      phase := 1;
    elif tag = "SOURCE" then
      H3Require(phase = 1 and Length(words) = 2 and cert.source = fail,
                "bad SOURCE record"); cert.source := words[2];
    elif tag = "TARGET" then
      H3Require(phase = 1 and Length(words) = 2 and cert.target = fail,
                "bad TARGET record"); cert.target := words[2];
    elif tag = "MOVE" then
      H3Require(phase in [1,2] and Length(words) = 4, "bad MOVE record");
      phase := 2; side := words[2]; pair := words[3];
      H3Require(side in ["L","R"] and pair in ["st","tu","su"],
                "invalid MOVE label");
      move := [pair, H3ParseNat(words[4])];
      H3Require(move[2] > 0, "MOVE positions are one-based");
      if side = "L" then Add(cert.leftMoves, move); else Add(cert.rightMoves, move); fi;
    elif tag = "POINT" then
      H3Require(phase in [2,3] and Length(words) = 5, "bad POINT record");
      phase := 3; length := H3ParseNat(words[2]);
      H3Require(length in [1..11], "POINT layer outside 1..11");
      point := List(words{[3..5]}, H3ParseInt);
      H3Require(not point in cert.points[length], "duplicate POINT");
      Add(cert.points[length], point);
    elif tag = "C" then
      H3Require(phase in [3,4] and Length(words) = 8, "bad coefficient record");
      phase:=4; record:=Concatenation(List(words{[2..6]},H3ParseNat),
        List(words{[7..8]},H3ParseInt));
      H3Require(record[6]<>0 or record[7]<>0, "zero coefficients must be omitted");
      key:=record{[1..5]};
      H3Require(lastKey=fail or lastKey<key,"coefficient keys are not in canonical order");
      lastKey:=key;
      Add(cert.coefficients, record);
    elif tag = "END" then
      H3Require(phase = 4 and words = ["END"], "bad END record");
      phase := 5;
    else
      Error(Concatenation("H3 checker: unknown or out-of-order record: ",tag));
    fi;
  od;
  CloseStream(stream);
  H3Require(phase = 5, "incomplete certificate");
  H3Require(cert.source <> fail and cert.target <> fail, "missing boundary word");
  H3Require(Length(cert.leftMoves) = 31 and Length(cert.rightMoves) = 31,
            "each rex path must contain 31 moves");
  H3Require(ForAll([1..11], i -> Length(cert.points[i]) > 0), "missing layer points");
  return cert;
end;



# Builds the group H3 in its reflection representation.
# Returns all group elements as matrices, preferred reduced words and lengths,
# the table of right multiplication by s,t,u, the Bruhat order, and the id of w0.
H3BuildGroup := function()
  local sqrt5,phi,K,S,T,U,I,group,head,generator,candidate,found,row,i,
        upper,reachable,old,e;
  sqrt5 := ER(5); phi := (1 + sqrt5) / 2;
  K := Field(Rationals, [sqrt5]);
  S := [[-1,phi,0],[0,1,0],[0,0,1]];
  T := [[1,0,0],[phi,-1,1],[0,0,1]];
  U := [[1,0,0],[0,1,0],[0,1,-1]];
  I := IdentityMat(3,K);
  H3Require(sqrt5^2=5 and phi^2=phi+1,"exact Q(sqrt(5)) arithmetic failed");
  H3Require(S*S=I and T*T=I and U*U=I, "simple reflection is not involutive");
  H3Require((S*T)^5=I and (T*U)^3=I and (S*U)^2=I,
            "H3 Coxeter relation failed");
  group:=rec(phi:=phi,field:=K,reflections:=[S,T,U], # The order of the generators matters, it affects the preferred words and therefore the choice of double leaves.
             matrices:=[I],words:=[[]],lengths:=[0]);
  head := 1;
  while head <= Length(group.matrices) do
    for generator in [1..3] do
      candidate := group.matrices[head] * group.reflections[generator];
      found := Position(group.matrices, candidate);
      if found = fail then
        Add(group.matrices, candidate);
        Add(group.words, Concatenation(group.words[head], [generator]));
        Add(group.lengths, Length(group.words[Length(group.words)]));
      fi;
    od;
    head := head + 1;
  od;
  H3Require(Length(group.matrices)=120, "exact H3 group does not have order 120");
  group.right := [];
  for i in [1..120] do
    row := [];
    for generator in [1..3] do
      found := Position(group.matrices,group.matrices[i]*group.reflections[generator]);
      Add(row,found);
    od;
    Add(group.right, row);
  od;
  group.bruhat := List([1..120], x -> List([1..120], y -> false));
  for upper in [1..120] do
    reachable := List([1..120], x -> false); reachable[1] := true;
    for generator in group.words[upper] do
      old := ShallowCopy(reachable);
      for e in [1..120] do
        if old[e] then reachable[group.right[e][generator]]:=true; fi;
      od;
    od;
    for e in [1..120] do if reachable[e] then group.bruhat[e][upper]:=true; fi; od;
  od;
  group.longest:=Position(group.lengths,Maximum(group.lengths));
  H3Require(group.lengths[group.longest]=15 and Number(group.lengths,x->x=15)=1,
            "H3 longest element is not uniquely length 15");
  return group;
end;

#Returns endpoint word^mask
H3Endpoint := function(word, mask, group)
  local id, p;
  id := 1;
  for p in [1..Length(word)] do
    if RemInt(QuoInt(mask,2^(p-1)),2)=1 then id := group.right[id][word[p]]; fi;
  od;
  return id;
end;


#Takes 'word' x, computes data for all subexpressions of word.
#Returns rec(endpoint, defect, byEndpoint), where
# endpoint[mask+1] is the id of the endpoint x^{e}
# defect[mask +1] is the number, defect of subexpression e
# byEndpoint[id] is the list, contains all masks e with x^e = w_id, sorted in the order, that linearly extends path-dominance, with numerical mask order used as tie-breaker.
H3BoundaryData := function(word, group)
  local data, scores, mask, id, defect, score, p, next, bit, cmp;
  data := rec(endpoint:=[],defect:=[],byEndpoint:=List([1..120],x->[]));
  scores:=[];
  for mask in [0..2^Length(word)-1] do
    id:=1; defect:=0; score:=0;
    for p in [1..Length(word)] do
      next:=group.right[id][word[p]]; bit:=RemInt(QuoInt(mask,2^(p-1)),2);
      if bit=0 then
        if group.lengths[next]>group.lengths[id] then defect:=defect+1;
        else defect:=defect-1; fi;
      else id:=next; fi;
      score:=score+group.lengths[id];
    od;
    Add(data.endpoint,id); Add(data.defect,defect); Add(scores,score);
    Add(data.byEndpoint[id],mask);
  od;
  cmp := function(a,b)
    if scores[a+1]=scores[b+1] then return a<b;
    else return scores[a+1]<scores[b+1]; fi;
  end;
  for id in [1..120] do
    Sort(data.byEndpoint[id],cmp);
  od;
  return data;
end;


# Returns all weak compositions of 'total' into 'parts' nonnegative parts in descending lexicographic order.
H3WeakCompositions := function(total, parts)
  local answer, a, tail;
  if parts=1 then return [[total]]; fi;
  answer:=[];
  for a in Reversed([0..total]) do
    for tail in H3WeakCompositions(total-a,parts-1) do Add(answer,Concatenation([a],tail)); od;
  od;
  return answer;
end;


# Takes endpoints data for source and target and returns all posible keys, factors and degrees rec(keys,factors,degrees) where
# keys is the list of the cortage (sourse_mask, target_mask, a,b,c) where a,b,c are the possible exponents of alpha_s, alpha_t, and alpha_u respectively;
# factors is the boolean list, factors[id] is true if w_id is the admissible endpoint;
# degrees[i] is the list of possible homogeneous degrees at the layer i for i = 1..11.
H3ExpectedKeys := function(sourceData,targetData,group)
  local keys,id,length,sm,tm,degree,exponents,factors,degrees;
  keys:=[]; factors:=List([1..120],x->false);
  degrees:=List([1..11],x->[]);
  for id in [1..120] do
    if id=group.longest then continue; fi;
    length:=group.lengths[id];
    if length = 0 or length>11 then
        degree:= Minimum(List(sourceData.byEndpoint[id],
                mask->sourceData.defect[mask+1]))
        +
        Minimum(List(targetData.byEndpoint[id],
                mask->targetData.defect[mask+1]));
    H3Require(degree>0,"factor outside lengths 1..11 admits a degree-zero decoration");
    continue;
   fi;
    for sm in sourceData.byEndpoint[id] do
      for tm in targetData.byEndpoint[id] do
        degree:=sourceData.defect[sm+1]+targetData.defect[tm+1];
        if degree<=0 then
          for exponents in H3WeakCompositions(-degree/2,3) do
            Add(keys,[sm,tm,exponents[1],exponents[2],exponents[3]]);
            factors[id]:=true;
          od;
          AddSet(degrees[length],-degree/2);
        fi;
      od;
    od;
  od;
  Sort(keys);
  return rec(keys:=keys,factors:=factors,degrees:=degrees);
end;

#Checks that all certificate coefitient are admissible, returns the same data as H3ExpectedKeys. 
H3CheckCoverage := function(cert,sourceData,targetData,group)
  local expected,i,record,key;
  expected:=H3ExpectedKeys(sourceData,targetData,group);
  i:=1;
  for record in cert.coefficients do
    key:=record{[1..5]};
    while i<=Length(expected.keys) and expected.keys[i]<key do i:=i+1; od;
    H3Require(i<=Length(expected.keys) and expected.keys[i]=key,
              Concatenation("unexpected sparse coefficient key ",String(key)));
  od;
  return expected;
end;


# Takes a word and returns all words obtained from it by one braid move.
# Namely, return is the list of [target, start, m] where target is the obtained word, start is the position of the move and m is the braid length.
# The moves are sorted lexicographically.
H3BraidMoves := function(word)
  local moves,start,a,b,m,i,ok,target;
  moves:=[];
  if Length(word)<2 then return moves; fi;
  for start in [1..Length(word)-1] do
    a:=word[start]; b:=word[start+1];
    if Set([a,b])=Set([1,2]) then m:=5;
    elif Set([a,b])=Set([2,3]) then m:=3;
    elif Set([a,b])=Set([1,3]) then m:=2;
    else m:=fail; fi;
    if m=fail or start+m-1>Length(word) then continue; fi;
    ok:=true;
    for i in [0..m-1] do
      if (i mod 2=0 and word[start+i]<>a) or
         (i mod 2=1 and word[start+i]<>b) then ok:=false; break; fi;
    od;
    if ok then
      target:=ShallowCopy(word);
      for i in [0..m-1] do
        if i mod 2=0 then target[start+i]:=b; else target[start+i]:=a; fi;
      od;
      Add(moves,[target,start,m]);
    fi;
  od;
  Sort(moves,function(x,y) return x[1]<y[1] or (x[1]=y[1] and x{[2,3]}<y{[2,3]}); end);
  return moves;
end;

#oriented braid moves records.
H3RexTypes := [
  [[1,2,1,2,1],[2,1,2,1,2]], [[2,1,2,1,2],[1,2,1,2,1]],
  [[2,3,2],[3,2,3]], [[3,2,3],[2,3,2]], [[1,3],[3,1]], [[3,1],[1,3]]
];


# Takes an element id and returns all its reduced words.
H3ReducedWords := function(id,group,cache)
  local words,g,lower,w;
  if IsBound(cache[id]) then return cache[id]; fi;
  if id=1 then cache[id]:=[[]]; return cache[id]; fi;
  words:=[];
  for g in [1..3] do
    lower:=group.right[id][g];
    if group.lengths[lower]=group.lengths[id]-1 then
      for w in H3ReducedWords(lower,group,cache) do Add(words,Concatenation(w,[g])); od;
    fi;
  od;
  cache[id]:=Set(words); return cache[id];
end;


#Takes two reduced words, returns shortest path between them in the rex graph, use cache for efficenty.
#Namely, returns the list of records rec(kind:="rex", source, target, start, orientation), where
# kind is always rex here,
# source and target is the reduced words, connected by one braid move
# start is the position in the word where the braid move starts
# orientation is the index in H3RexTypes of the corresponiding oriented braid move.
H3ShortestRexPath := function(source,target,group,reducedCache)
  local id,words,sourceIndex,targetIndex,distance,queue,head,current,move,nextIndex,
        candidates,best,path,from,to,orientation;
  if source=target then return []; fi;
  id:=H3Endpoint(source,2^Length(source)-1,group);
  H3Require(H3Endpoint(target,2^Length(target)-1,group)=id,
            "rex endpoints represent different elements");
  words:=H3ReducedWords(id,group,reducedCache);
  sourceIndex:=Position(words,source); targetIndex:=Position(words,target);
  H3Require(sourceIndex<>fail and targetIndex<>fail,"rex endpoint is not reduced");
  distance:=List(words,x->-1); distance[targetIndex]:=0; queue:=[targetIndex]; head:=1;
  while head<=Length(queue) do
    current:=queue[head]; head:=head+1;
    for move in H3BraidMoves(words[current]) do
      nextIndex:=Position(words,move[1]);
      if distance[nextIndex]=-1 then distance[nextIndex]:=distance[current]+1; Add(queue,nextIndex); fi;
    od;
  od;
  H3Require(distance[sourceIndex]>=0,"rex graph disconnected");
  current:=sourceIndex; path:=[];
  while current<>targetIndex do
    candidates:=Filtered(H3BraidMoves(words[current]),m->distance[Position(words,m[1])]=distance[current]-1);
    H3Require(Length(candidates)>0,"shortest rex reconstruction failed");
    best:=candidates[1]; # Determenistic choice inherited from the lexicographic ordering in H3BraidMoves
    from:=words[current]{[best[2]..best[2]+best[3]-1]};
    to:=best[1]{[best[2]..best[2]+best[3]-1]}; orientation:=Position(H3RexTypes,[from,to]);
    H3Require(orientation<>fail,"unknown oriented braid type");
    Add(path,rec(kind:="rex",source:=words[current],target:=best[1],start:=best[2],
                 orientation:=orientation));
    current:=Position(words,best[1]);
  od;
  return path;
end;


# For every element id and generator g, fixes the choices needed to construct light leaf.
# returns registry[id][g] = tr, where tr.next is the id of w_id*g and tr.up is true if the length increases and false otherwise.
# In the up case, tr.onePath is the cosen shortest rex path to the preferred word of the next element.
# In the down case, tr.ending is a chosen reduced word of w_id ending in g, tr.after is this word without the last g.
# tr.toDescent, tr.zeroPath and tr.onePath are the chosen shrtest rex paths needed in the D0 and D1 steps.
H3BuildChoiceRegistry := function(group,reducedCache)
  local registry,id,g,next,preferred,up,words,ending,after,tr;
  registry:=List([1..120],x->[]);
  for id in [1..120] do
    preferred:=group.words[id];
    for g in [1..3] do
      next:=group.right[id][g]; up:=group.lengths[next]>group.lengths[id];
      tr:=rec(next:=next,up:=up);
      if up then
        tr.onePath:=H3ShortestRexPath(Concatenation(preferred,[g]),group.words[next],group,reducedCache);
      else
        words:=H3ReducedWords(id,group,reducedCache);
        ending:=First(words,w->Length(w)>0 and w[Length(w)]=g);
        H3Require(ending<>fail,"descent has no reduced word ending in its color");
        after:=ending{[1..Length(ending)-1]};
        tr.ending:=ending; tr.after:=after;
        tr.toDescent:=H3ShortestRexPath(preferred,ending,group,reducedCache);
        tr.zeroPath:=H3ShortestRexPath(ending,preferred,group,reducedCache);
        tr.onePath:=H3ShortestRexPath(after,group.words[next],group,reducedCache);
      fi;
      registry[id][g]:=tr;
    od;
  od;
  return registry;
end;


# Takes an ambient word and a subexpression mask and compiles the corresponding light leaf.
# Returns the list of elementary operations (rex, end, merge, cap)
H3CompileLightLeaf := function(ambient,mask,group,registry)
  local ops,current,p,g,tr,bit,preferred;
  ops:=[]; current:=1;
  for p in [1..Length(ambient)] do
    g:=ambient[p]; tr:=registry[current][g]; bit:=RemInt(QuoInt(mask,2^(p-1)),2);
    preferred:=group.words[current];
    if tr.up then
      if bit=0 then
        Add(ops,rec(kind:="end",source:=Concatenation(preferred,[g]),target:=preferred,
                    start:=Length(preferred)+1,color:=g));
      else
        Append(ops,tr.onePath); current:=tr.next;
      fi;
    else
      Append(ops,tr.toDescent);
      if bit=0 then
        Add(ops,rec(kind:="merge",source:=Concatenation(tr.ending,[g]),target:=tr.ending,
                    start:=Length(tr.ending),color:=g));
        Append(ops,tr.zeroPath);
      else
        Add(ops,rec(kind:="cap",source:=Concatenation(tr.ending,[g]),target:=tr.after,
                    start:=Length(tr.ending),color:=g));
        Append(ops,tr.onePath); current:=tr.next;
      fi;
    fi;
  od;
  return ops;
end;


# Takes a list of elementary operations and returns the vertically flipped list. 
H3FlipOps := function(ops)
  local answer,op,kind,flipped,orientation;
  answer:=[];
  for op in Reversed(ops) do
    if op.kind="rex" then
      if op.orientation mod 2=1 then orientation:=op.orientation+1;
      else orientation:=op.orientation-1; fi;
      flipped:=rec(kind:="rex",source:=op.target,target:=op.source,start:=op.start,
                   orientation:=orientation);
    else
      if op.kind="end" then kind:="start"; elif op.kind="start" then kind:="end";
      elif op.kind="merge" then kind:="split"; elif op.kind="split" then kind:="merge";
      elif op.kind="cap" then kind:="cup"; elif op.kind="cup" then kind:="cap";
      else Error("H3 checker: cannot flip unknown primitive"); fi;
      flipped:=rec(kind:=kind,source:=op.target,target:=op.source,start:=op.start,color:=op.color);
    fi;
    Add(answer,flipped);
  od;
  return answer;
end;


#Computes the localization coefficient of a rex move
# Takes prefixId, the source and target local words from and to, the target subexpression targetLocal, the evaluation point variables, and the group data.
# The numerator follows the full source word, while the denominator follows the target subexpression targetLocal.
# Both are twisted by the prefix endpoint and evaluated at variables.
H3RexCoefficientDirect := function(prefixId,from,to,targetLocal,variables,group)
  local prefixAction,numerator,denominator,action,j,unit,root,factor,bit,zero;
  zero:=Zero(group.field); prefixAction:=group.matrices[prefixId];
  numerator:=One(group.field); action:=group.matrices[1];
  for j in [1..Length(from)] do
    unit:=[zero,zero,zero]; unit[from[j]]:=One(group.field);
    root:=prefixAction*(action*unit); factor:=root*variables; numerator:=numerator*factor;
    action:=action*group.reflections[from[j]];
  od;
  denominator:=One(group.field); action:=group.matrices[1];
  for j in [1..Length(to)] do
    unit:=[zero,zero,zero]; unit[to[j]]:=One(group.field);
    root:=prefixAction*(action*unit); factor:=root*variables;
    denominator:=denominator*factor;
    bit:=RemInt(QuoInt(targetLocal,2^(j-1)),2);
    if bit=1 then action:=action*group.reflections[to[j]]; fi;
  od;
  return numerator/denominator;
end;


# Builds the combinatorial support of all rex matrices.
# structure[orientation][sourceLocal+1] contains all targetLocal masks with the same endpoint.
H3BuildRexStructure := function(group)
  local structure,orientation,from,to,width,targets,sourceLocal,targetLocal,endpoint;
  structure:=[];
  for orientation in [1..6] do
    from:=H3RexTypes[orientation][1]; to:=H3RexTypes[orientation][2]; width:=Length(from);
    targets:=List([0..2^width-1],x->[]);
    for sourceLocal in [0..2^width-1] do
      endpoint:=H3Endpoint(from,sourceLocal,group);
      for targetLocal in [0..2^width-1] do
        if H3Endpoint(to,targetLocal,group)=endpoint then Add(targets[sourceLocal+1],targetLocal); fi;
      od;
    od;
    structure[orientation]:=targets;
  od;
  return structure;
end;


# Takes an interpolation point and builds all localization data depending on this point.
# data.rex[orientation][prefix][targetLocal+1] is the corresponding localized rex coefficient.
H3BuildPointData := function(point,group)
  local data,orientation,from,to,width,prefix,targetLocal,color,unit,value,zero;
  data:=rec(point:=point,rex:=[],transitions:=[]);
  zero:=Zero(group.field);
  # Every localization denominator and every light-leaf diagonal is a product
  # of real-root values.  Check all H3 root values, not only those encountered.
  for prefix in [1..120] do
    for color in [1..3] do
      unit:=[zero,zero,zero]; unit[color]:=One(group.field);
      value:=(group.matrices[prefix]*unit)*point;
      H3Require(value<>zero,"interpolation point lies on an H3 root hyperplane"); # Important! Here we check that the point lies on no H3 root hyperplane. 
    od;
  od;
  for orientation in [1..6] do
    from:=H3RexTypes[orientation][1]; to:=H3RexTypes[orientation][2]; width:=Length(from);
    data.rex[orientation]:=[];
    for prefix in [1..120] do
      data.rex[orientation][prefix]:=[];
      for targetLocal in [0..2^width-1] do
        data.rex[orientation][prefix][targetLocal+1]:=
          H3RexCoefficientDirect(prefix,from,to,targetLocal,point,group);
      od;
    od;
  od;
  return data;
end;


#Takes elementary operation "op", mask, point and compute its localized value
#Returns list of pairs [targetMask, coefficient], where targetMask is an output basis mask ater the "op" and coefficient is the corresponding matrix coefficient.
#Essentially, this is a sparse matrix column.
H3Transitions := function(op,mask,pointData,group)
  local result,id,prefixPower,prefixMask,localMask,orientation,width,prefixId,
        targetLocal,coefficient,targetMask,sourceWidth,targetWidth,suffix,alpha;
  id:=fail;
  if IsBound(op.cacheId) then
    id:=op.cacheId;
    if not IsBound(pointData.transitions[id]) then pointData.transitions[id]:=[]; fi;
    if IsBound(pointData.transitions[id][mask+1]) then
      return pointData.transitions[id][mask+1];
    fi;
  fi;
  result:=[]; prefixPower:=2^(op.start-1);
  prefixMask:=mask mod prefixPower;
  if op.kind="rex" then
    orientation:=op.orientation; width:=Length(H3RexTypes[orientation][1]);
    localMask:=QuoInt(mask,prefixPower) mod 2^width;
    prefixId:=H3Endpoint(op.source{[1..op.start-1]},prefixMask,group);
    for targetLocal in group.rexTargets[orientation][localMask+1] do
      coefficient:=pointData.rex[orientation][prefixId][targetLocal+1];
      targetMask:=mask-localMask*prefixPower+targetLocal*prefixPower;
      Add(result,[targetMask,coefficient]);
    od;
  else
    if op.kind in ["end","split"] then sourceWidth:=1;
    elif op.kind in ["start","cup"] then sourceWidth:=0; else sourceWidth:=2; fi;
    if op.kind in ["start","merge"] then targetWidth:=1;
    elif op.kind in ["end","cap"] then targetWidth:=0; else targetWidth:=2; fi;
    localMask:=QuoInt(mask,prefixPower) mod 2^sourceWidth;
    suffix:=QuoInt(mask,prefixPower*2^sourceWidth);
    alpha:=(TransposedMat(group.matrices[H3Endpoint(
      op.source{[1..op.start-1]},prefixMask,group)])*pointData.point)[op.color];
    if op.kind="end" then if localMask=0 then result:=[[0,alpha]]; fi;
    elif op.kind="start" then result:=[[0,One(group.field)]];
    elif op.kind="merge" then
      if localMask in [0,3] then result:=[[0,One(group.field)]];
      elif localMask in [1,2] then result:=[[1,One(group.field)]]; fi;
    elif op.kind="split" then
      if localMask=0 then result:=[[0,1/alpha],[3,-1/alpha]];
      elif localMask=1 then result:=[[2,1/alpha],[1,-1/alpha]]; fi;
    elif op.kind="cup" then
      result:=[[0,1/alpha],[3,-1/alpha]];
    elif op.kind="cap" then if localMask in [0,3] then result:=[[0,alpha]]; fi;
    else Error("H3 checker: unknown localized primitive"); fi;
    result:=List(result,t->[prefixMask+t[1]*prefixPower+
      suffix*prefixPower*2^targetWidth,t[2]]);
  fi;
  if id<>fail then pointData.transitions[id][mask+1]:=result; fi;
  return result;
end;


#Takes a list of elementary operations and a sparse input vector and applies the operations consecutively.
# current[mask+1] is the coefficient at the corresponding basis mask.
# Returns the resulting sparse vector; contributions to the same target mask are summed.
H3ApplyOps := function(ops,current,pointData,group)
  local op,positions,next,nextPositions,position,value,transition,target,term,zero;
  zero:=Zero(group.field);
  positions:=PositionsBound(current);
  for op in ops do
    next:=[]; nextPositions:=[];
    for position in positions do
      value:=current[position];
      if value<>zero then
        for transition in H3Transitions(op,position-1,pointData,group) do
          target:=transition[1]+1; term:=value*transition[2];
          if IsBound(next[target]) then next[target]:=next[target]+term;
          else next[target]:=term; Add(nextPositions,target); fi;
        od;
      fi;
    od;
    current:=next; positions:=nextPositions;
  od;
  return current;
end;


#Takes a word, a prescribed list of braid moves, and a target word.
#Returns the corresponding list of rex operation records.
#Needed for compile certificate records. 
H3BuildFixtureOps := function(word,moves,target)
  local ops,move,pair,a,b,m,start,from,to,orientation;
  ops:=[]; word:=ShallowCopy(word);
  for move in moves do
    pair:=move[1]; start:=move[2];
    if pair="st" then a:=1;b:=2;m:=5; elif pair="tu" then a:=2;b:=3;m:=3;
    else a:=1;b:=3;m:=2; fi;
    H3Require(start+m-1<=Length(word),"fixture rex move leaves word");
    from:=word{[start..start+m-1]};
    H3Require(Set(from)=Set([a,b]) and ForAll([2..m],i->from[i]<>from[i-1]),
              "fixture rex move has wrong alternating colors");
    to:=List(from,function(x) if x=a then return b; else return a; fi; end);
    orientation:=Position(H3RexTypes,[from,to]);
    H3Require(orientation<>fail,"unknown oriented braid type");
    Add(ops,rec(kind:="rex",source:=ShallowCopy(word),target:=Concatenation(
        word{[1..start-1]},to,word{[start+m..Length(word)]}),start:=start,
        orientation:=orientation));
    word:=ops[Length(ops)].target;
  od;
  H3Require(word=target,"rex path has wrong target");
  return ops;
end;


#Compiles all active source light leaves and flipped target light leaves used in computation.
#Returns rec(source, targetFlipped), where source[mask+1] and tagetFlipped[mask+1] are the corresponding lists of elementary operations.
#Identical elementary operations are assigned the same cacheId for optimization.
H3CompileActiveLeaves := function(sourceMasks,targetMasks,sourceWord,targetWord,group,registry)
  local programs,mask,ids,next,side,position,ops,op,key,id;
  programs:=rec(source:=[],targetFlipped:=[]);
  for mask in sourceMasks do programs.source[mask+1]:=H3CompileLightLeaf(sourceWord,mask,group,registry); od;
  for mask in targetMasks do
    programs.targetFlipped[mask+1]:=H3FlipOps(H3CompileLightLeaf(targetWord,mask,group,registry));
  od;
  ids:=NewDictionary("",true); next:=0;
  for side in [programs.source,programs.targetFlipped] do
    for position in PositionsBound(side) do
      ops:=side[position];
      for op in ops do
        if op.kind="rex" then
          key:=String([op.kind,op.source,op.target,op.start,op.orientation]);
        else
          key:=String([op.kind,op.source,op.target,op.start,op.color]);
        fi;
        id:=LookupDictionary(ids,key);
        if id=fail then next:=next+1; id:=next; AddDictionary(ids,key,id); fi;
        op.cacheId:=id;
      od;
    od;
  od;
  return programs;
end;



#Builds a trie from the programs of the given leaves, merging common prefixes.
#Returns the root node; each node stores its children, all descendant leaves, and the leaves whose programs end at this node.
H3BuildProgramTrie := function(leaves,side)
  local root,leaf,node,op,child;
  root:=rec(leaves:=[],descendants:=[],children:=[]);
  for leaf in leaves do
    node:=root; Add(node.descendants,leaf);
    for op in side[leaf+1] do
      child:=First(node.children,c->c.op.cacheId=op.cacheId);
      if child=fail then
        child:=rec(op:=op,node:=rec(leaves:=[],descendants:=[],children:=[]));
        Add(node.children,child);
      fi;
      node:=child.node; Add(node.descendants,leaf);
    od;
    Add(node.leaves,leaf);
  od;
  return root;
end;

#Takes a factor endpoint, the coefficient index and an evaluation point.
#Evaluates and sums all coefficient monomials belonging to each pair of source and target masks.
#Returns the nonzero entries [targetMask, sourceMask, value] for this factor at the given point.
H3FactorEntriesAtPoint := function(factor,index,point,group)
  local values,keys,record,key,old,entries,value,sourceMask,targetMask;
  values:=NewDictionary(0,true); keys:=[];
  for record in index[factor] do
    sourceMask:=record[1]; targetMask:=record[2]; key:=targetMask*32768+sourceMask;
    old:=LookupDictionary(values,key); if old=fail then old:=Zero(group.field); Add(keys,key); fi;
    AddDictionary(values,key,old+(record[6]+record[7]*group.phi)*
      point[1]^record[3]*point[2]^record[4]*point[3]^record[5]);
  od;
  entries:=[];
  for key in keys do
    value:=LookupDictionary(values,key);
    if value<>Zero(group.field) then
      targetMask:=QuoInt(key,32768); sourceMask:=key mod 32768;
      Add(entries,[targetMask,sourceMask,value]);
    fi;
  od;
  return entries;
end;


# Checks that the interpolation points determine all homogeneous coefficient polynomials.
# The first determiningCount points are used for interpolation, one additional point, if present, is used as a holdout.
H3InterpolationAudit := function(cert,coverage)
  local length,degreeSet,maxDegree,determiningCount,points,degree,monomials,matrix,holdout;
  for length in [1..11] do
    degreeSet:=coverage.degrees[length];
    maxDegree:=Maximum(degreeSet); determiningCount:=(maxDegree+1)*(maxDegree+2)/2;
    points:=cert.points[length];
    if length=11 then
      H3Require(Length(points)=1 and determiningCount=1,"length-11 constant witness changed");
    else
      H3Require(Length(points)=determiningCount+1,"determining/holdout point count changed");
      holdout:=points[Length(points)];
      H3Require(not holdout in points{[1..determiningCount]},"holdout repeats a determining point");
    fi;
    for degree in degreeSet do
      monomials:=H3WeakCompositions(degree,3);
      matrix:=List(points{[1..determiningCount]},p->List(monomials,
        e->p[1]^e[1]*p[2]^e[2]*p[3]^e[3]));
      H3Require(RankMat(matrix)=Length(monomials),
                Concatenation("non-injective homogeneous interpolation at layer ",String(length)));
    od;
  od;
end;


# Groups identical interpolation points occurring in different layers.
# Returns a list of jobs rec(point, layers), where layers contains all layers that have to be checked at the given point.
H3PointJobs := function(cert)
  local jobs,length,point,pos;
  jobs:=[];
  for length in [1..11] do
    for point in cert.points[length] do
      pos:=Position(List(jobs,j->j.point),point);
      if pos=fail then Add(jobs,rec(point:=point,layers:=[length]));
      elif not length in jobs[pos].layers then Add(jobs[pos].layers,length); fi;
    od;
  od;
  for pos in [1..Length(jobs)] do Sort(jobs[pos].layers); od;
  return jobs;
end;

# Returns a boolean list of endpoints required for the given layers.
# required[id] is true if the endpoint is covered and its length belongs to layers.
H3RequiredEndpoints := function(layers,coverage,group)
  return List([1..120],id->coverage[id] and group.lengths[id] in layers);
end;


# Returns the factors that can contribute to at least one required endpoint.
# A factor h is active if it has nonzero coefficient records and some required z satisfies z <= h in Bruhat order.
H3ActiveFactors := function(required,index,group)
  return Filtered(Reversed([1..120]),h->Length(index[h])>0 and
    ForAny([1..120],z->required[z] and group.bruhat[z][h]));
end;


# Computes the exact matrix rows of a program on the given input masks.
# Each input mask is initialized with a different unit vector and all operations are applied simultaneously.
# Returns a sparse list indexed by target masks, each value is the corresponding row of coefficients over inputMasks.
H3ExactProgramRows := function(ops,inputMasks,pointData,group)
  local n,current,column,row,zero,one;
  n:=Length(inputMasks); zero:=Zero(group.field); one:=One(group.field); current:=[];
  for column in [1..n] do
    row:=ListWithIdenticalEntries(n,zero); row[column]:=one; current[inputMasks[column]+1]:=row;
  od;
  return H3ApplyOps(ops,current,pointData,group);
end;


# Computes the exact matrix block of a rex path between the given source and target masks.
# Rows are ordered by targetMasks and columns by sourceMasks.
# Checks that every expected target row is present.
H3ExactRexPathBlock := function(ops,sourceMasks,targetMasks,pointData,group)
  local current,row,answer;
  current:=H3ExactProgramRows(ops,sourceMasks,pointData,group);
  answer:=[];
  for row in [1..Length(targetMasks)] do
    H3Require(IsBound(current[targetMasks[row]+1]),"rex block lost a target row");
    answer[row]:=current[targetMasks[row]+1];
  od;
  return answer;
end;


# Computes the exact localized blocks of the LHS of the equality for required ids. 
H3ExactRawRelationBlocks := function(required,sourceData,targetData,leftOps,rightOps,pointData,group)
  local blocks,id,left,right;
  blocks:=[];
  for id in [1..120] do
    if required[id] then
      left:=H3ExactRexPathBlock(leftOps,sourceData.byEndpoint[id],targetData.byEndpoint[id],
                           pointData,group);
      right:=H3ExactRexPathBlock(rightOps,sourceData.byEndpoint[id],targetData.byEndpoint[id],
                            pointData,group);
      blocks[id]:=left-right;
    fi;
  od;
  return blocks;
end;

#Effectively compile the leaves programs by trie. 
#Stores nonzero matrix entries when a leaf ends and reuses common operation prefixes.
H3ExactTraverseSourceTrie := function(node,rows,id,halves,factorData,pointData,group)
  local leaf,k,row,column,child,next,zero;
  zero:=Zero(group.field);
  for leaf in node.leaves do
    for k in PositionsBound(rows) do
      H3Require(factorData.endpoint[k]=id,"source light leaf leaked endpoint");
      row:=rows[k];
      for column in [1..Length(row)] do
        if row[column]<>zero then Add(halves[leaf+1][k],[column,row[column]]); fi;
      od;
    od;
  od;
  for child in node.children do
    next:=H3ApplyOps([child.op],rows,pointData,group);
    if Length(PositionsBound(next))>0 then
      H3ExactTraverseSourceTrie(child.node,next,id,halves,factorData,pointData,group);
    fi;
  od;
end;


# Computes all exact source halves (matrises A from the paper) for a fixed factor and all required endpoints below it.
#Returns halves[leaf+1][factorMask+1] as sparse lists of nonzero matrix entries.
H3ExactSourceHalves := function(factor,required,factorData,sourceData,pointData,group)
  local count,halves,leaf,id,inputMasks,rows;
  count:=2^group.lengths[factor]; halves:=[];
  for leaf in factorData.sourceLeaves do halves[leaf+1]:=List([1..count],k->[]); od;
  for id in [1..120] do
    if required[id] and group.bruhat[id][factor] then
      inputMasks:=sourceData.byEndpoint[id];
      rows:=H3ExactProgramRows([],inputMasks,pointData,group);
      H3ExactTraverseSourceTrie(factorData.sourceTrie,rows,id,halves,factorData,
        pointData,group);
    fi;
  od;
  return halves;
end;


#Dual version of the H3ExactTraverseSourceTriel
H3ExactTraverseTargetTrie := function(node,rows,inputMasks,id,halves,targetData,pointData,group)
  local leaf,targetMask,row,column,child,next,zero;
  zero:=Zero(group.field);
  for leaf in node.leaves do
    for targetMask in PositionsBound(rows) do
      H3Require(targetData.endpoint[targetMask]=id,"target light leaf leaked endpoint");
      row:=rows[targetMask];
      for column in [1..Length(row)] do
        if row[column]<>zero then Add(halves[leaf+1][inputMasks[column]+1],
          [targetData.position[targetMask],row[column]]); fi;
      od;
    od;
  od;
  for child in node.children do
    next:=H3ApplyOps([child.op],rows,pointData,group);
    if Length(PositionsBound(next))>0 then
      H3ExactTraverseTargetTrie(child.node,next,inputMasks,id,halves,targetData,
        pointData,group);
    fi;
  od;
end;


#Dual verision of the H3ExactSourceHalves (matrises T from the paper)
H3ExactTargetHalves := function(factor,required,factorData,targetData,pointData,group)
  local count,halves,leaf,id,inputMasks,rows;
  count:=2^group.lengths[factor]; halves:=[];
  for leaf in factorData.targetLeaves do halves[leaf+1]:=List([1..count],k->[]); od;
  for id in [1..120] do
    if required[id] then
      inputMasks:=factorData.byEndpoint[id];
      if Length(inputMasks)>0 then
        rows:=H3ExactProgramRows([],inputMasks,pointData,group);
        H3ExactTraverseTargetTrie(factorData.targetTrie,rows,inputMasks,id,halves,
          targetData,pointData,group);
      fi;
    fi;
  od;
  return halves;
end;


# Adds the contribution of one factor to the exact RHS.
# For every factor subexpression k with required endpoint u, computes
# T^(factor,k) C^factor A^(factor,k) and adds it to rhs[u].
# The matrices are stored sparsely through source and target halves.
H3ExactPropagateFactor := function(factor,entries,required,rhs,programs,sourceData,targetData,
                              pointData,group)
  local sourceHalves,targetHalves,count,entry,k,id,tp,sp,factorData,activeTarget,
        targetPosition,ti,ca,positions,position;
  if Length(entries)=0 then return; fi;
  factorData:=programs.factorData[factor];
  sourceHalves:=H3ExactSourceHalves(factor,required,factorData,sourceData,pointData,group);
  targetHalves:=H3ExactTargetHalves(factor,required,factorData,targetData,pointData,group);
  count:=2^group.lengths[factor]; activeTarget:=Set(List(entries,e->e[1])); targetPosition:=[];
  for ti in [1..Length(activeTarget)] do targetPosition[activeTarget[ti]+1]:=ti; od;
  for k in [0..count-1] do
    id:=H3Endpoint(group.words[factor],k,group);
    if required[id] then
      ca:=List(activeTarget,x->[]);
      for entry in entries do
        ti:=targetPosition[entry[1]+1];
        for sp in sourceHalves[entry[2]+1][k+1] do
          if IsBound(ca[ti][sp[1]]) then
            ca[ti][sp[1]]:=ca[ti][sp[1]]+entry[3]*sp[2];
          else ca[ti][sp[1]]:=entry[3]*sp[2]; fi;
        od;
      od;
      positions:=List(ca,PositionsBound);
      for ti in [1..Length(activeTarget)] do
        for tp in targetHalves[activeTarget[ti]+1][k+1] do
          for position in positions[ti] do
            rhs[id][tp[1]][position]:=rhs[id][tp[1]][position]+tp[2]*ca[ti][position];
          od;
        od;
      od;
    fi;
  od;
end;



#Verifies the relation exactly at one job point.
#Builds the localized left-minus-right rex blocks, accumulates all double-leaf  contributions in rhs, and checks raw[id] = rhs[id] for every required endpoint.
H3ExactVerifyPoint := function(job,index,coverage,programs,sourceData,targetData,leftOps,rightOps,
                          group)
  local pointData,required,raw,rhs,factors,factor,entries,id;
  pointData:=H3BuildPointData(job.point,group);
  required:=H3RequiredEndpoints(job.layers,coverage,group);
  raw:=H3ExactRawRelationBlocks(required,sourceData,targetData,leftOps,rightOps,pointData,
                           group);
  rhs:=[];
  for id in [1..120] do
    if required[id] then rhs[id]:=NullMat(Length(targetData.byEndpoint[id]),
      Length(sourceData.byEndpoint[id]),group.field); fi;  od;
  factors:=H3ActiveFactors(required,index,group);
  for factor in factors do
    entries:=H3FactorEntriesAtPoint(factor,index,job.point,group);
    H3ExactPropagateFactor(factor,entries,required,rhs,programs,sourceData,targetData,
                      pointData,group);
    entries:=fail; GASMAN("collect");
  od;
  for id in [1..120] do
    if required[id] then H3Require(raw[id]=rhs[id],"exact matrix equality failed"); fi;
  od;
  Print("Exact point ",job.point,": layers ",job.layers," PASS\n");
  pointData:=fail; raw:=fail; rhs:=fail; GASMAN("collect");
end;




# The next block of functions is not needed for the correctness verification.

# It can be skipped if one is not interested in the non-exact probabilistic verification.

# START FREIVALDS BLOCK


H3FreivaldsBuildSuffixDAG := function(leaves,side)
  local dag,lookup,leaf,tail,op,key,nodeId;
  dag:=rec(nodes:=[rec()],leafStart:=[]);
  lookup:=NewDictionary("",true);
  for leaf in leaves do
    tail:=1;
    for op in Reversed(side[leaf+1]) do
      key:=String([op.cacheId,tail]);
      nodeId:=LookupDictionary(lookup,key);
      if nodeId=fail then
        nodeId:=Length(dag.nodes)+1;
        Add(dag.nodes,rec(op:=op,tail:=tail));
        AddDictionary(lookup,key,nodeId);
      fi;
      tail:=nodeId;
    od;
    dag.leafStart[leaf+1]:=tail;
  od;
  return dag;
end;

H3FreivaldsSeed := function()
  local seed;
  H3Require(
  IsBoundGlobal("H3_SEED"),
  Concatenation(
    "probabilistic verification requires H3_SEED.\n",
    "For a reproducible test, run:\n",
    "gap --quitonbreak -q -c 'H3_PROBABILISTIC:=true; H3_SEED:=123456789; Read(\"verify.g\");'\n",
    "Use a fresh random seed for an independent test."));
  seed:=ValueGlobal("H3_SEED");
  H3Require(IsInt(seed) and seed>=0 and seed<2^128,
            "H3_SEED must be an integer between 0 and 2^128-1");
  return seed;
end;

H3FreivaldsRandomEndpointVectors := function(sourceData,setSize,seed,group)
  local random,answer,id,mask,one,current;
  random:=RandomSource(IsMersenneTwister,seed);
  one:=One(group.field); answer:=[];
  for id in [1..120] do
    current:=[];
    for mask in sourceData.byEndpoint[id] do
      current[mask+1]:=Random(random,[0..setSize-1])*one;
    od;
    answer[id]:=current;
  od;
  return answer;
end;

H3FreivaldsRexVectorDifference := function(opsLeft,opsRight,input,pointData,group)
  local left,right,answer,position,leftValue,rightValue,value,zero;
  left:=H3ApplyOps(opsLeft,input,pointData,group);
  right:=H3ApplyOps(opsRight,input,pointData,group);
  answer:=[]; zero:=Zero(group.field);
  if Length(PositionsBound(input))=0 then return answer; fi;
  for position in Union(PositionsBound(left),PositionsBound(right)) do
    if IsBound(left[position]) then leftValue:=left[position]; else leftValue:=zero; fi;
    if IsBound(right[position]) then rightValue:=right[position]; else rightValue:=zero; fi;
    value:=leftValue-rightValue;
    if value<>zero then answer[position]:=value; fi;
  od;
  return answer;
end;

H3FreivaldsTraverseSourceVectorTrie := function(node,column,bySource,ca,programs,sourceData,required,
                                       pointData,group)
  local leaf,position,pair,targetLeaf,child,next,zero,factorData;
  zero:=Zero(group.field);
  for leaf in node.leaves do
    if IsBound(bySource[leaf+1]) then
      factorData:=programs.factorData[sourceData.endpoint[leaf+1]];
      for position in PositionsBound(column) do
        if column[position]<>zero then
          H3Require(required[factorData.endpoint[position]],
                    "source light leaf leaked endpoint");
          for pair in bySource[leaf+1] do
            targetLeaf:=pair[1];
            if not IsBound(ca[targetLeaf+1]) then ca[targetLeaf+1]:=[]; fi;
            if IsBound(ca[targetLeaf+1][position]) then
              ca[targetLeaf+1][position]:=ca[targetLeaf+1][position]+
                column[position]*pair[2];
            else
              ca[targetLeaf+1][position]:=column[position]*pair[2];
            fi;
          od;
        fi;
      od;
    fi;
  od;
  for child in node.children do
    if ForAny(child.node.descendants,leaf->IsBound(bySource[leaf+1])) then
      next:=H3ApplyOps([child.op],column,pointData,group);
      if Length(PositionsBound(next))>0 then
        H3FreivaldsTraverseSourceVectorTrie(child.node,next,bySource,ca,programs,sourceData,
          required,pointData,group);
      fi;
    fi;
  od;
end;

H3FreivaldsAddColumn := function(target,source)
  local position;
  for position in PositionsBound(source) do
    if IsBound(target[position]) then
      target[position]:=target[position]+source[position];
    else
      target[position]:=source[position];
    fi;
  od;
end;

H3FreivaldsApplyTargetSuffixDAG := function(dag,ca,pointData,group)
  local currents,leaf,start,nodeId,next;
  currents:=[];
  for leaf in PositionsBound(ca) do
    start:=dag.leafStart[leaf];
    if not IsBound(currents[start]) then currents[start]:=[]; fi;
    H3FreivaldsAddColumn(currents[start],ca[leaf]);
  od;
  for nodeId in Reversed([2..Length(dag.nodes)]) do
    if IsBound(currents[nodeId]) then
      next:=H3ApplyOps([dag.nodes[nodeId].op],currents[nodeId],pointData,
                             group);
      start:=dag.nodes[nodeId].tail;
      if not IsBound(currents[start]) then currents[start]:=[]; fi;
      H3FreivaldsAddColumn(currents[start],next);
      currents[nodeId]:=fail;
    fi;
  od;
  if IsBound(currents[1]) then return currents[1]; else return []; fi;
end;

H3FreivaldsAccumulateAllVectors := function(factors,index,point,required,vectors,rhs,
                                   programs,sourceData,targetData,pointData,group)
  local bySource,entries,entry,id,inputMask,column,ca,contribution,position,factor;
  if Length(factors)=0 then return; fi;
  bySource:=[]; ca:=[];
  for factor in factors do
    entries:=H3FactorEntriesAtPoint(factor,index,point,group);
    for entry in entries do
      if not IsBound(bySource[entry[2]+1]) then bySource[entry[2]+1]:=[]; fi;
      Add(bySource[entry[2]+1],[entry[1],entry[3]]);
    od;
  od;
  column:=[];
  for id in [1..120] do
    if required[id] then
      for inputMask in sourceData.byEndpoint[id] do
        if IsBound(vectors[id][inputMask+1]) then
          column[inputMask+1]:=vectors[id][inputMask+1];
        fi;
      od;
    fi;
  od;
  if Length(PositionsBound(column))>0 then
    H3FreivaldsTraverseSourceVectorTrie(programs.sourceTrie,column,bySource,ca,programs,
      sourceData,required,pointData,group);
  fi;
  contribution:=H3FreivaldsApplyTargetSuffixDAG(programs.targetSuffix,ca,pointData,
    group);
  for position in PositionsBound(contribution) do
    id:=targetData.endpoint[position];
    H3Require(required[id],"target light leaf leaked endpoint");
    if IsBound(rhs[id][position]) then
      rhs[id][position]:=rhs[id][position]+contribution[position];
    else
      rhs[id][position]:=contribution[position];
    fi;
  od;
end;

H3FreivaldsVerifyPoint := function(job,index,coverage,programs,sourceData,targetData,
                                   leftOps,rightOps,group,
                                   vectors)
  local pointData,required,raw,rhs,id,factors,mask,leftValue,rightValue,zero;
  pointData:=H3BuildPointData(job.point,group);
  required:=H3RequiredEndpoints(job.layers,coverage,group);
  raw:=[]; rhs:=[];
  for id in [1..120] do
    if required[id] then
      raw[id]:=H3FreivaldsRexVectorDifference(leftOps,rightOps,vectors[id],pointData,
                                     group);
      rhs[id]:=[];
    fi;
  od;
  factors:=H3ActiveFactors(required,index,group);
  H3FreivaldsAccumulateAllVectors(factors,index,job.point,required,vectors,rhs,programs,
    sourceData,targetData,pointData,group);
  zero:=Zero(group.field);
  for id in [1..120] do
    if required[id] then
      for mask in targetData.byEndpoint[id] do
        if IsBound(raw[id][mask+1]) then leftValue:=raw[id][mask+1]; else leftValue:=zero; fi;
        if IsBound(rhs[id][mask+1]) then rightValue:=rhs[id][mask+1]; else rightValue:=zero; fi;
        H3Require(leftValue=rightValue,"randomized matrix equality failed");
      od;
    fi;
  od;
  Print("Randomized exact point ",job.point,": layers ",job.layers," PASS\n");
  pointData:=fail; raw:=fail; rhs:=fail; GASMAN("collect");
end;



# END FREIVALDS BLOCK



# Prepares all common data needed by the verifier.
# Builds H3, reads and checks the certificate, computes the source and target  subexpression data, checks interpolation, groups coefficients by factor.
# Compiles all active light leaves and the two prescribed rex paths.
# Returns all prepared data in one record.
H3Prepare := function()
  local group,cert,sourceWord,targetWord,sourceData,targetData,coverage,index,
        sourceMasks,targetMasks,cache,registry,programs,left,right,factor,
        sourceLeaves,targetLeaves,jobs,record,id,mask,count,position;
  group:=H3BuildGroup();
  group.rexTargets:=H3BuildRexStructure(group);
  cert:=H3ReadCertificate(Filename(DirectoryCurrent(),"certificate.txt"));
  H3Require(ForAll(cert.source,c->c in "stu") and ForAll(cert.target,c->c in "stu"),
            "boundary word contains an invalid color");
  sourceWord:=List(cert.source,c->Position("stu",c));
  targetWord:=List(cert.target,c->Position("stu",c));
  H3Require(Length(sourceWord)=group.lengths[group.longest] and
    Length(targetWord)=group.lengths[group.longest] and
    H3Endpoint(sourceWord,2^Length(sourceWord)-1,group)=group.longest and
    H3Endpoint(targetWord,2^Length(targetWord)-1,group)=group.longest,
    "boundary word is not reduced w0");
  sourceData:=H3BoundaryData(sourceWord,group);
  targetData:=H3BoundaryData(targetWord,group);
  targetData.position:=[];
  for id in [1..120] do
    for position in [1..Length(targetData.byEndpoint[id])] do
      targetData.position[targetData.byEndpoint[id][position]+1]:=position;
    od;
  od;
  coverage:=H3CheckCoverage(cert,sourceData,targetData,group);
  H3InterpolationAudit(cert,coverage);
  coverage:=coverage.factors;
  jobs:=H3PointJobs(cert);
  index:=List([1..120],x->[]);
  for record in cert.coefficients do
    Add(index[sourceData.endpoint[record[1]+1]],record);
  od;
  sourceMasks:=Set(List(cert.coefficients,r->r[1]));
  targetMasks:=Set(List(cert.coefficients,r->r[2]));
  cache:=[]; registry:=H3BuildChoiceRegistry(group,cache);
  programs:=H3CompileActiveLeaves(sourceMasks,targetMasks,sourceWord,targetWord,group,registry);
  programs.factorData:=[];
  for factor in [1..120] do
    if Length(index[factor])>0 then
      sourceLeaves:=Set(List(index[factor],e->e[1]));
      targetLeaves:=Set(List(index[factor],e->e[2]));
      programs.factorData[factor]:=rec(sourceLeaves:=sourceLeaves,targetLeaves:=targetLeaves,
        endpoint:=[],byEndpoint:=List([1..120],x->[]));
      count:=2^group.lengths[factor];
      for mask in [0..count-1] do
        id:=H3Endpoint(group.words[factor],mask,group);
        programs.factorData[factor].endpoint[mask+1]:=id;
        Add(programs.factorData[factor].byEndpoint[id],mask);
      od;
    fi;
  od;
  left:=H3BuildFixtureOps(sourceWord,cert.leftMoves,targetWord);
  right:=H3BuildFixtureOps(sourceWord,cert.rightMoves,targetWord);
  return rec(group:=group,sourceData:=sourceData,
    targetData:=targetData,coverage:=coverage,index:=index,programs:=programs,
    leftOps:=left,rightOps:=right,jobs:=jobs);
end;



H3Main := function()
  local data,exact,seed,sampleSize,vectors,jobs,job,factor,leaf,factors,
        sourceLeaves,targetLeaves;
  exact:=true;

  if IsBoundGlobal("H3_PROBABILISTIC") then
     H3Require(ValueGlobal("H3_PROBABILISTIC")=true, "To run probabilistic H3_PROBABILISTIC must be true");
     exact:=false;
  fi;

  H3Require(exact or not IsBoundGlobal("H3_JOB"),"H3_JOB requires exact (default) mode");

 
  data:=H3Prepare();
  jobs:=data.jobs;
  if exact then
    for factor in PositionsBound(data.programs.factorData) do
      data.programs.factorData[factor].sourceTrie:=H3BuildProgramTrie(
        data.programs.factorData[factor].sourceLeaves,data.programs.source);
      data.programs.factorData[factor].targetTrie:=H3BuildProgramTrie(
        data.programs.factorData[factor].targetLeaves,data.programs.targetFlipped);
    od;
    if IsBoundGlobal("H3_JOB") then
      job:=ValueGlobal("H3_JOB");
      H3Require(
      IsInt(job) and job>=1 and job<=Length(jobs),
      Concatenation("H3_JOB must be in 1..",String(Length(jobs))));
      H3ExactVerifyPoint(jobs[job],data.index,data.coverage,data.programs,
        data.sourceData,data.targetData,data.leftOps,data.rightOps,data.group);
      Print("EXACT POINT ",job,"/",Length(jobs)," PASSED\n");
      return;
    fi;
    for job in jobs do
      H3ExactVerifyPoint(job,data.index,data.coverage,data.programs,data.sourceData,
        data.targetData,data.leftOps,data.rightOps,data.group);
    od;
  else
    sampleSize:=4294967296; seed:=H3FreivaldsSeed();
    factors:=Filtered(Reversed([1..120]),f->IsBound(data.programs.factorData[f]));
    sourceLeaves:=[]; targetLeaves:=[];
    for factor in factors do
      for leaf in data.programs.factorData[factor].sourceLeaves do
        Add(sourceLeaves,leaf);
      od;
      for leaf in data.programs.factorData[factor].targetLeaves do
        Add(targetLeaves,leaf);
      od;
    od;
    data.programs.sourceTrie:=H3BuildProgramTrie(sourceLeaves,data.programs.source);
    data.programs.targetSuffix:=H3FreivaldsBuildSuffixDAG(
      targetLeaves,data.programs.targetFlipped);
    vectors:=H3FreivaldsRandomEndpointVectors(data.sourceData,sampleSize,
      seed,data.group);
    for job in jobs do
      H3FreivaldsVerifyPoint(job,data.index,data.coverage,data.programs,data.sourceData,
        data.targetData,data.leftOps,data.rightOps,data.group,vectors);
    od;
  fi;
  if exact then Print("EXACT H3 SOERGEL CHECK PASSED\n");
  else Print("PROBABILISTIC H3 SOERGEL CHECK PASSED\nSeed: ",seed); fi;
end;



# Report the point-job count without running the verification for parallelizm. 
if IsBoundGlobal("H3_JOB_COUNT") then
  H3Require(ValueGlobal("H3_JOB_COUNT")=true,"H3_JOB_COUNT must be true");
  Print("H3_JOB_COUNT=",Length(H3PointJobs(H3ReadCertificate(
    Filename(DirectoryCurrent(),"certificate.txt")))),"\n");
else
  H3Main();
fi;


QUIT_GAP(0);


==> anc/h3-relation/verifier/verify.py <==
#!/usr/bin/env python3
"""Run all exact point jobs in parallel. Python 3.6+"""
import argparse
import os
from pathlib import Path
import re
import shutil
import signal
import subprocess
import sys
import tempfile
import time


def stop(process: subprocess.Popen) -> None:
    """Stop GAP, including children of its platform-specific launcher."""
    if process.poll() is not None:
        return
    try:
        if os.name == "nt":
            subprocess.run(["taskkill", "/PID", str(process.pid), "/T", "/F"],
                           stdout=subprocess.DEVNULL, stderr=subprocess.DEVNULL,
                           timeout=5, check=False)
        else:
            os.killpg(process.pid, signal.SIGKILL)
    except (OSError, subprocess.TimeoutExpired):
        pass
    if process.poll() is None:
        process.kill()
    process.wait()


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--workers", "-j", type=int, default=8,
                        help="maximum concurrent GAP processes (default: 8)")
    parser.add_argument("--gap", default="gap", help="GAP executable or launcher path")
    args = parser.parse_args()
    if args.workers < 1:
        parser.error("--workers must be positive")
    gap = shutil.which(os.path.expanduser(args.gap))
    if gap is None:
        parser.error("GAP not found; use --gap /path/to/gap")
    command = [os.path.abspath(gap), "--quitonbreak", "-q", "-r", "-A", "-x", "4096", "-o", "12g"]
    root = Path(__file__).resolve().parent
    processes = []
    group_options = ({"creationflags": subprocess.CREATE_NEW_PROCESS_GROUP}
                     if os.name == "nt" else {"start_new_session": True})

    def start(name, setup):
        script = work / f"{name}.g"
        script.write_text(setup + '\nRead("verify.g");\n', encoding="ascii")
        log = work / f"{name}.log"
        with log.open("wb") as output:
            process = subprocess.Popen(command + [script.name], cwd=work,
                                       stdin=subprocess.DEVNULL, stdout=output,
                                       stderr=subprocess.STDOUT, **group_options)
            processes.append(process)
        return process, log

    try:
        # One shared input snapshot: editing the originals cannot mix worker inputs.
        work = Path(tempfile.mkdtemp(prefix="h3-run-", dir=root))
        for name in ("verify.g", "certificate.txt"):
            shutil.copyfile(root / name, work / name)
        print(f"Inputs and logs: {work}", flush=True)
        print("Exact verification may take hours and use substantial memory.", flush=True)
        process, log = start("count", "H3_JOB_COUNT:=true;")
        if process.wait() != 0:
            raise RuntimeError(f"Job discovery failed; see {log}")
        counts = re.findall(r"^H3_JOB_COUNT=([0-9]+)$",
                            log.read_text(errors="replace"), re.MULTILINE)
        if len(counts) != 1 or int(counts[0]) < 1:
            raise RuntimeError(f"Missing or invalid job count; see {log}")
        count = int(counts[0])
        print(f"{count} jobs; at most {min(args.workers, count)} GAP processes.", flush=True)
        next_job, running = 1, {}
        while next_job <= count or running:
            for job, (process, log) in list(running.items()):
                if process.poll() is None:
                    continue
                marker = f"EXACT POINT {job}/{count} PASSED"
                confirmed = log.read_text(errors="replace").splitlines().count(marker) == 1
                if process.returncode != 0 or not confirmed:
                    raise RuntimeError(f"Job {job}/{count} failed or did not confirm success; see {log}")
                del running[job]
                print(marker, flush=True)
            while next_job <= count and len(running) < args.workers:
                running[next_job] = start(f"job-{next_job}", f"H3_JOB:={next_job};")
                print(f"Started job {next_job}/{count}", flush=True)
                next_job += 1
            if running:
                time.sleep(0.2)
        print(f"EXACT CERTIFICATE CHECK PASSED: all {count} jobs verified.", flush=True)
        return 0
    except KeyboardInterrupt:
        print("Interrupted; stopping GAP processes. No full verification result.", file=sys.stderr)
        return 130
    except (OSError, RuntimeError) as exc:
        print(f"FAILED: {exc}", file=sys.stderr)
        return 1
    finally:
        signal.signal(signal.SIGINT, signal.SIG_IGN)
        for process in processes:
            stop(process)


if __name__ == "__main__":
    sys.exit(main())


==> anc/verify.g <==
H3Require := function(condition, message)
  if not condition then Error(Concatenation("H3 checker: ",message)); fi;
end;

H3ParseNat := function(token)
  H3Require(token<>"" and ForAll(token,c->c in "0123456789"),
            Concatenation("invalid natural number: ",token));
  H3Require(not (Length(token)>1 and token[1]='0'), "leading zero");
  return Int(token);
end;

H3ParseInt := function(token)
  local body;
  body := token;
  if Length(body) > 0 and body[1] = '-' then
    H3Require(Length(body) > 1, "bare minus sign");
    body := body{[2..Length(body)]};
  fi;
  H3Require(body <> "" and ForAll(body, c -> c in "0123456789"),
            Concatenation("invalid integer: ", token));
  H3Require(not (Length(body) > 1 and body[1] = '0'), "leading zero");
  H3Require(token<>"-0","negative zero");
  return Int(token);
end;

H3ReadCertificate := function(path)
  local stream,cert,phase,line,words,tag,side,pair,move,length,point,
        record,key,lastKey;
  stream:=InputTextFile(path);
  H3Require(stream<>fail,Concatenation("cannot open ",path));
  cert := rec(source := fail, target := fail,
              leftMoves := [], rightMoves := [], points := List([1..11], x -> []),
              coefficients := []);
  phase:=0;
  lastKey := fail;
  while true do
    line:=ReadLine(stream);
    if line=fail then break; fi;
    words:=Filtered(SplitString(Chomp(line)," ",""),x->x<>"");
    H3Require(Length(words) > 0, "blank lines are forbidden");
    tag := words[1];
    if tag = "H3-CERTIFICATE" then
      H3Require(phase = 0 and words = ["H3-CERTIFICATE", "1"],
                "bad or repeated header");
      phase := 1;
    elif tag = "SOURCE" then
      H3Require(phase = 1 and Length(words) = 2 and cert.source = fail,
                "bad SOURCE record"); cert.source := words[2];
    elif tag = "TARGET" then
      H3Require(phase = 1 and Length(words) = 2 and cert.target = fail,
                "bad TARGET record"); cert.target := words[2];
    elif tag = "MOVE" then
      H3Require(phase in [1,2] and Length(words) = 4, "bad MOVE record");
      phase := 2; side := words[2]; pair := words[3];
      H3Require(side in ["L","R"] and pair in ["st","tu","su"],
                "invalid MOVE label");
      move := [pair, H3ParseNat(words[4])];
      H3Require(move[2] > 0, "MOVE positions are one-based");
      if side = "L" then Add(cert.leftMoves, move); else Add(cert.rightMoves, move); fi;
    elif tag = "POINT" then
      H3Require(phase in [2,3] and Length(words) = 5, "bad POINT record");
      phase := 3; length := H3ParseNat(words[2]);
      H3Require(length in [1..11], "POINT layer outside 1..11");
      point := List(words{[3..5]}, H3ParseInt);
      H3Require(not point in cert.points[length], "duplicate POINT");
      Add(cert.points[length], point);
    elif tag = "C" then
      H3Require(phase in [3,4] and Length(words) = 8, "bad coefficient record");
      phase:=4; record:=Concatenation(List(words{[2..6]},H3ParseNat),
        List(words{[7..8]},H3ParseInt));
      H3Require(record[6]<>0 or record[7]<>0, "zero coefficients must be omitted");
      key:=record{[1..5]};
      H3Require(lastKey=fail or lastKey<key,"coefficient keys are not in canonical order");
      lastKey:=key;
      Add(cert.coefficients, record);
    elif tag = "END" then
      H3Require(phase = 4 and words = ["END"], "bad END record");
      phase := 5;
    else
      Error(Concatenation("H3 checker: unknown or out-of-order record: ",tag));
    fi;
  od;
  CloseStream(stream);
  H3Require(phase = 5, "incomplete certificate");
  H3Require(cert.source <> fail and cert.target <> fail, "missing boundary word");
  H3Require(Length(cert.leftMoves) = 31 and Length(cert.rightMoves) = 31,
            "each rex path must contain 31 moves");
  H3Require(ForAll([1..11], i -> Length(cert.points[i]) > 0), "missing layer points");
  return cert;
end;



# Builds the group H3 in its reflection representation.
# Returns all group elements as matrices, preferred reduced words and lengths,
# the table of right multiplication by s,t,u, the Bruhat order, and the id of w0.
H3BuildGroup := function()
  local sqrt5,phi,K,S,T,U,I,group,head,generator,candidate,found,row,i,
        upper,reachable,old,e;
  sqrt5 := ER(5); phi := (1 + sqrt5) / 2;
  K := Field(Rationals, [sqrt5]);
  S := [[-1,phi,0],[0,1,0],[0,0,1]];
  T := [[1,0,0],[phi,-1,1],[0,0,1]];
  U := [[1,0,0],[0,1,0],[0,1,-1]];
  I := IdentityMat(3,K);
  H3Require(sqrt5^2=5 and phi^2=phi+1,"exact Q(sqrt(5)) arithmetic failed");
  H3Require(S*S=I and T*T=I and U*U=I, "simple reflection is not involutive");
  H3Require((S*T)^5=I and (T*U)^3=I and (S*U)^2=I,
            "H3 Coxeter relation failed");
  group:=rec(phi:=phi,field:=K,reflections:=[S,T,U], # The order of the generators matters, it affects the preferred words and therefore the choice of double leaves.
             matrices:=[I],words:=[[]],lengths:=[0]);
  head := 1;
  while head <= Length(group.matrices) do
    for generator in [1..3] do
      candidate := group.matrices[head] * group.reflections[generator];
      found := Position(group.matrices, candidate);
      if found = fail then
        Add(group.matrices, candidate);
        Add(group.words, Concatenation(group.words[head], [generator]));
        Add(group.lengths, Length(group.words[Length(group.words)]));
      fi;
    od;
    head := head + 1;
  od;
  H3Require(Length(group.matrices)=120, "exact H3 group does not have order 120");
  group.right := [];
  for i in [1..120] do
    row := [];
    for generator in [1..3] do
      found := Position(group.matrices,group.matrices[i]*group.reflections[generator]);
      Add(row,found);
    od;
    Add(group.right, row);
  od;
  group.bruhat := List([1..120], x -> List([1..120], y -> false));
  for upper in [1..120] do
    reachable := List([1..120], x -> false); reachable[1] := true;
    for generator in group.words[upper] do
      old := ShallowCopy(reachable);
      for e in [1..120] do
        if old[e] then reachable[group.right[e][generator]]:=true; fi;
      od;
    od;
    for e in [1..120] do if reachable[e] then group.bruhat[e][upper]:=true; fi; od;
  od;
  group.longest:=Position(group.lengths,Maximum(group.lengths));
  H3Require(group.lengths[group.longest]=15 and Number(group.lengths,x->x=15)=1,
            "H3 longest element is not uniquely length 15");
  return group;
end;

#Returns endpoint word^mask
H3Endpoint := function(word, mask, group)
  local id, p;
  id := 1;
  for p in [1..Length(word)] do
    if RemInt(QuoInt(mask,2^(p-1)),2)=1 then id := group.right[id][word[p]]; fi;
  od;
  return id;
end;


#Takes 'word' x, computes data for all subexpressions of word.
#Returns rec(endpoint, defect, byEndpoint), where
# endpoint[mask+1] is the id of the endpoint x^{e}
# defect[mask +1] is the number, defect of subexpression e
# byEndpoint[id] is the list, contains all masks e with x^e = w_id, sorted in the order, that linearly extends path-dominance, with numerical mask order used as tie-breaker.
H3BoundaryData := function(word, group)
  local data, scores, mask, id, defect, score, p, next, bit, cmp;
  data := rec(endpoint:=[],defect:=[],byEndpoint:=List([1..120],x->[]));
  scores:=[];
  for mask in [0..2^Length(word)-1] do
    id:=1; defect:=0; score:=0;
    for p in [1..Length(word)] do
      next:=group.right[id][word[p]]; bit:=RemInt(QuoInt(mask,2^(p-1)),2);
      if bit=0 then
        if group.lengths[next]>group.lengths[id] then defect:=defect+1;
        else defect:=defect-1; fi;
      else id:=next; fi;
      score:=score+group.lengths[id];
    od;
    Add(data.endpoint,id); Add(data.defect,defect); Add(scores,score);
    Add(data.byEndpoint[id],mask);
  od;
  cmp := function(a,b)
    if scores[a+1]=scores[b+1] then return a<b;
    else return scores[a+1]<scores[b+1]; fi;
  end;
  for id in [1..120] do
    Sort(data.byEndpoint[id],cmp);
  od;
  return data;
end;


# Returns all weak compositions of 'total' into 'parts' nonnegative parts in descending lexicographic order.
H3WeakCompositions := function(total, parts)
  local answer, a, tail;
  if parts=1 then return [[total]]; fi;
  answer:=[];
  for a in Reversed([0..total]) do
    for tail in H3WeakCompositions(total-a,parts-1) do Add(answer,Concatenation([a],tail)); od;
  od;
  return answer;
end;


# Takes endpoints data for source and target and returns all posible keys, factors and degrees rec(keys,factors,degrees) where
# keys is the list of the cortage (sourse_mask, target_mask, a,b,c) where a,b,c are the possible exponents of alpha_s, alpha_t, and alpha_u respectively;
# factors is the boolean list, factors[id] is true if w_id is the admissible endpoint;
# degrees[i] is the list of possible homogeneous degrees at the layer i for i = 1..11.
H3ExpectedKeys := function(sourceData,targetData,group)
  local keys,id,length,sm,tm,degree,exponents,factors,degrees;
  keys:=[]; factors:=List([1..120],x->false);
  degrees:=List([1..11],x->[]);
  for id in [1..120] do
    if id=group.longest then continue; fi;
    length:=group.lengths[id];
    if length = 0 or length>11 then
        degree:= Minimum(List(sourceData.byEndpoint[id],
                mask->sourceData.defect[mask+1]))
        +
        Minimum(List(targetData.byEndpoint[id],
                mask->targetData.defect[mask+1]));
    H3Require(degree>0,"factor outside lengths 1..11 admits a degree-zero decoration");
    continue;
   fi;
    for sm in sourceData.byEndpoint[id] do
      for tm in targetData.byEndpoint[id] do
        degree:=sourceData.defect[sm+1]+targetData.defect[tm+1];
        if degree<=0 then
          for exponents in H3WeakCompositions(-degree/2,3) do
            Add(keys,[sm,tm,exponents[1],exponents[2],exponents[3]]);
            factors[id]:=true;
          od;
          AddSet(degrees[length],-degree/2);
        fi;
      od;
    od;
  od;
  Sort(keys);
  return rec(keys:=keys,factors:=factors,degrees:=degrees);
end;

#Checks that all certificate coefitient are admissible, returns the same data as H3ExpectedKeys. 
H3CheckCoverage := function(cert,sourceData,targetData,group)
  local expected,i,record,key;
  expected:=H3ExpectedKeys(sourceData,targetData,group);
  i:=1;
  for record in cert.coefficients do
    key:=record{[1..5]};
    while i<=Length(expected.keys) and expected.keys[i]<key do i:=i+1; od;
    H3Require(i<=Length(expected.keys) and expected.keys[i]=key,
              Concatenation("unexpected sparse coefficient key ",String(key)));
  od;
  return expected;
end;


# Takes a word and returns all words obtained from it by one braid move.
# Namely, return is the list of [target, start, m] where target is the obtained word, start is the position of the move and m is the braid length.
# The moves are sorted lexicographically.
H3BraidMoves := function(word)
  local moves,start,a,b,m,i,ok,target;
  moves:=[];
  if Length(word)<2 then return moves; fi;
  for start in [1..Length(word)-1] do
    a:=word[start]; b:=word[start+1];
    if Set([a,b])=Set([1,2]) then m:=5;
    elif Set([a,b])=Set([2,3]) then m:=3;
    elif Set([a,b])=Set([1,3]) then m:=2;
    else m:=fail; fi;
    if m=fail or start+m-1>Length(word) then continue; fi;
    ok:=true;
    for i in [0..m-1] do
      if (i mod 2=0 and word[start+i]<>a) or
         (i mod 2=1 and word[start+i]<>b) then ok:=false; break; fi;
    od;
    if ok then
      target:=ShallowCopy(word);
      for i in [0..m-1] do
        if i mod 2=0 then target[start+i]:=b; else target[start+i]:=a; fi;
      od;
      Add(moves,[target,start,m]);
    fi;
  od;
  Sort(moves,function(x,y) return x[1]<y[1] or (x[1]=y[1] and x{[2,3]}<y{[2,3]}); end);
  return moves;
end;

#oriented braid moves records.
H3RexTypes := [
  [[1,2,1,2,1],[2,1,2,1,2]], [[2,1,2,1,2],[1,2,1,2,1]],
  [[2,3,2],[3,2,3]], [[3,2,3],[2,3,2]], [[1,3],[3,1]], [[3,1],[1,3]]
];


# Takes an element id and returns all its reduced words.
H3ReducedWords := function(id,group,cache)
  local words,g,lower,w;
  if IsBound(cache[id]) then return cache[id]; fi;
  if id=1 then cache[id]:=[[]]; return cache[id]; fi;
  words:=[];
  for g in [1..3] do
    lower:=group.right[id][g];
    if group.lengths[lower]=group.lengths[id]-1 then
      for w in H3ReducedWords(lower,group,cache) do Add(words,Concatenation(w,[g])); od;
    fi;
  od;
  cache[id]:=Set(words); return cache[id];
end;


#Takes two reduced words, returns shortest path between them in the rex graph, use cache for efficenty.
#Namely, returns the list of records rec(kind:="rex", source, target, start, orientation), where
# kind is always rex here,
# source and target is the reduced words, connected by one braid move
# start is the position in the word where the braid move starts
# orientation is the index in H3RexTypes of the corresponiding oriented braid move.
H3ShortestRexPath := function(source,target,group,reducedCache)
  local id,words,sourceIndex,targetIndex,distance,queue,head,current,move,nextIndex,
        candidates,best,path,from,to,orientation;
  if source=target then return []; fi;
  id:=H3Endpoint(source,2^Length(source)-1,group);
  H3Require(H3Endpoint(target,2^Length(target)-1,group)=id,
            "rex endpoints represent different elements");
  words:=H3ReducedWords(id,group,reducedCache);
  sourceIndex:=Position(words,source); targetIndex:=Position(words,target);
  H3Require(sourceIndex<>fail and targetIndex<>fail,"rex endpoint is not reduced");
  distance:=List(words,x->-1); distance[targetIndex]:=0; queue:=[targetIndex]; head:=1;
  while head<=Length(queue) do
    current:=queue[head]; head:=head+1;
    for move in H3BraidMoves(words[current]) do
      nextIndex:=Position(words,move[1]);
      if distance[nextIndex]=-1 then distance[nextIndex]:=distance[current]+1; Add(queue,nextIndex); fi;
    od;
  od;
  H3Require(distance[sourceIndex]>=0,"rex graph disconnected");
  current:=sourceIndex; path:=[];
  while current<>targetIndex do
    candidates:=Filtered(H3BraidMoves(words[current]),m->distance[Position(words,m[1])]=distance[current]-1);
    H3Require(Length(candidates)>0,"shortest rex reconstruction failed");
    best:=candidates[1]; # Determenistic choice inherited from the lexicographic ordering in H3BraidMoves
    from:=words[current]{[best[2]..best[2]+best[3]-1]};
    to:=best[1]{[best[2]..best[2]+best[3]-1]}; orientation:=Position(H3RexTypes,[from,to]);
    H3Require(orientation<>fail,"unknown oriented braid type");
    Add(path,rec(kind:="rex",source:=words[current],target:=best[1],start:=best[2],
                 orientation:=orientation));
    current:=Position(words,best[1]);
  od;
  return path;
end;


# For every element id and generator g, fixes the choices needed to construct light leaf.
# returns registry[id][g] = tr, where tr.next is the id of w_id*g and tr.up is true if the length increases and false otherwise.
# In the up case, tr.onePath is the cosen shortest rex path to the preferred word of the next element.
# In the down case, tr.ending is a chosen reduced word of w_id ending in g, tr.after is this word without the last g.
# tr.toDescent, tr.zeroPath and tr.onePath are the chosen shrtest rex paths needed in the D0 and D1 steps.
H3BuildChoiceRegistry := function(group,reducedCache)
  local registry,id,g,next,preferred,up,words,ending,after,tr;
  registry:=List([1..120],x->[]);
  for id in [1..120] do
    preferred:=group.words[id];
    for g in [1..3] do
      next:=group.right[id][g]; up:=group.lengths[next]>group.lengths[id];
      tr:=rec(next:=next,up:=up);
      if up then
        tr.onePath:=H3ShortestRexPath(Concatenation(preferred,[g]),group.words[next],group,reducedCache);
      else
        words:=H3ReducedWords(id,group,reducedCache);
        ending:=First(words,w->Length(w)>0 and w[Length(w)]=g);
        H3Require(ending<>fail,"descent has no reduced word ending in its color");
        after:=ending{[1..Length(ending)-1]};
        tr.ending:=ending; tr.after:=after;
        tr.toDescent:=H3ShortestRexPath(preferred,ending,group,reducedCache);
        tr.zeroPath:=H3ShortestRexPath(ending,preferred,group,reducedCache);
        tr.onePath:=H3ShortestRexPath(after,group.words[next],group,reducedCache);
      fi;
      registry[id][g]:=tr;
    od;
  od;
  return registry;
end;


# Takes an ambient word and a subexpression mask and compiles the corresponding light leaf.
# Returns the list of elementary operations (rex, end, merge, cap)
H3CompileLightLeaf := function(ambient,mask,group,registry)
  local ops,current,p,g,tr,bit,preferred;
  ops:=[]; current:=1;
  for p in [1..Length(ambient)] do
    g:=ambient[p]; tr:=registry[current][g]; bit:=RemInt(QuoInt(mask,2^(p-1)),2);
    preferred:=group.words[current];
    if tr.up then
      if bit=0 then
        Add(ops,rec(kind:="end",source:=Concatenation(preferred,[g]),target:=preferred,
                    start:=Length(preferred)+1,color:=g));
      else
        Append(ops,tr.onePath); current:=tr.next;
      fi;
    else
      Append(ops,tr.toDescent);
      if bit=0 then
        Add(ops,rec(kind:="merge",source:=Concatenation(tr.ending,[g]),target:=tr.ending,
                    start:=Length(tr.ending),color:=g));
        Append(ops,tr.zeroPath);
      else
        Add(ops,rec(kind:="cap",source:=Concatenation(tr.ending,[g]),target:=tr.after,
                    start:=Length(tr.ending),color:=g));
        Append(ops,tr.onePath); current:=tr.next;
      fi;
    fi;
  od;
  return ops;
end;


# Takes a list of elementary operations and returns the vertically flipped list. 
H3FlipOps := function(ops)
  local answer,op,kind,flipped,orientation;
  answer:=[];
  for op in Reversed(ops) do
    if op.kind="rex" then
      if op.orientation mod 2=1 then orientation:=op.orientation+1;
      else orientation:=op.orientation-1; fi;
      flipped:=rec(kind:="rex",source:=op.target,target:=op.source,start:=op.start,
                   orientation:=orientation);
    else
      if op.kind="end" then kind:="start"; elif op.kind="start" then kind:="end";
      elif op.kind="merge" then kind:="split"; elif op.kind="split" then kind:="merge";
      elif op.kind="cap" then kind:="cup"; elif op.kind="cup" then kind:="cap";
      else Error("H3 checker: cannot flip unknown primitive"); fi;
      flipped:=rec(kind:=kind,source:=op.target,target:=op.source,start:=op.start,color:=op.color);
    fi;
    Add(answer,flipped);
  od;
  return answer;
end;


#Computes the localization coefficient of a rex move
# Takes prefixId, the source and target local words from and to, the target subexpression targetLocal, the evaluation point variables, and the group data.
# The numerator follows the full source word, while the denominator follows the target subexpression targetLocal.
# Both are twisted by the prefix endpoint and evaluated at variables.
H3RexCoefficientDirect := function(prefixId,from,to,targetLocal,variables,group)
  local prefixAction,numerator,denominator,action,j,unit,root,factor,bit,zero;
  zero:=Zero(group.field); prefixAction:=group.matrices[prefixId];
  numerator:=One(group.field); action:=group.matrices[1];
  for j in [1..Length(from)] do
    unit:=[zero,zero,zero]; unit[from[j]]:=One(group.field);
    root:=prefixAction*(action*unit); factor:=root*variables; numerator:=numerator*factor;
    action:=action*group.reflections[from[j]];
  od;
  denominator:=One(group.field); action:=group.matrices[1];
  for j in [1..Length(to)] do
    unit:=[zero,zero,zero]; unit[to[j]]:=One(group.field);
    root:=prefixAction*(action*unit); factor:=root*variables;
    denominator:=denominator*factor;
    bit:=RemInt(QuoInt(targetLocal,2^(j-1)),2);
    if bit=1 then action:=action*group.reflections[to[j]]; fi;
  od;
  return numerator/denominator;
end;


# Builds the combinatorial support of all rex matrices.
# structure[orientation][sourceLocal+1] contains all targetLocal masks with the same endpoint.
H3BuildRexStructure := function(group)
  local structure,orientation,from,to,width,targets,sourceLocal,targetLocal,endpoint;
  structure:=[];
  for orientation in [1..6] do
    from:=H3RexTypes[orientation][1]; to:=H3RexTypes[orientation][2]; width:=Length(from);
    targets:=List([0..2^width-1],x->[]);
    for sourceLocal in [0..2^width-1] do
      endpoint:=H3Endpoint(from,sourceLocal,group);
      for targetLocal in [0..2^width-1] do
        if H3Endpoint(to,targetLocal,group)=endpoint then Add(targets[sourceLocal+1],targetLocal); fi;
      od;
    od;
    structure[orientation]:=targets;
  od;
  return structure;
end;


# Takes an interpolation point and builds all localization data depending on this point.
# data.rex[orientation][prefix][targetLocal+1] is the corresponding localized rex coefficient.
H3BuildPointData := function(point,group)
  local data,orientation,from,to,width,prefix,targetLocal,color,unit,value,zero;
  data:=rec(point:=point,rex:=[],transitions:=[]);
  zero:=Zero(group.field);
  # Every localization denominator and every light-leaf diagonal is a product
  # of real-root values.  Check all H3 root values, not only those encountered.
  for prefix in [1..120] do
    for color in [1..3] do
      unit:=[zero,zero,zero]; unit[color]:=One(group.field);
      value:=(group.matrices[prefix]*unit)*point;
      H3Require(value<>zero,"interpolation point lies on an H3 root hyperplane"); # Important! Here we check that the point lies on no H3 root hyperplane. 
    od;
  od;
  for orientation in [1..6] do
    from:=H3RexTypes[orientation][1]; to:=H3RexTypes[orientation][2]; width:=Length(from);
    data.rex[orientation]:=[];
    for prefix in [1..120] do
      data.rex[orientation][prefix]:=[];
      for targetLocal in [0..2^width-1] do
        data.rex[orientation][prefix][targetLocal+1]:=
          H3RexCoefficientDirect(prefix,from,to,targetLocal,point,group);
      od;
    od;
  od;
  return data;
end;


#Takes elementary operation "op", mask, point and compute its localized value
#Returns list of pairs [targetMask, coefficient], where targetMask is an output basis mask ater the "op" and coefficient is the corresponding matrix coefficient.
#Essentially, this is a sparse matrix column.
H3Transitions := function(op,mask,pointData,group)
  local result,id,prefixPower,prefixMask,localMask,orientation,width,prefixId,
        targetLocal,coefficient,targetMask,sourceWidth,targetWidth,suffix,alpha;
  id:=fail;
  if IsBound(op.cacheId) then
    id:=op.cacheId;
    if not IsBound(pointData.transitions[id]) then pointData.transitions[id]:=[]; fi;
    if IsBound(pointData.transitions[id][mask+1]) then
      return pointData.transitions[id][mask+1];
    fi;
  fi;
  result:=[]; prefixPower:=2^(op.start-1);
  prefixMask:=mask mod prefixPower;
  if op.kind="rex" then
    orientation:=op.orientation; width:=Length(H3RexTypes[orientation][1]);
    localMask:=QuoInt(mask,prefixPower) mod 2^width;
    prefixId:=H3Endpoint(op.source{[1..op.start-1]},prefixMask,group);
    for targetLocal in group.rexTargets[orientation][localMask+1] do
      coefficient:=pointData.rex[orientation][prefixId][targetLocal+1];
      targetMask:=mask-localMask*prefixPower+targetLocal*prefixPower;
      Add(result,[targetMask,coefficient]);
    od;
  else
    if op.kind in ["end","split"] then sourceWidth:=1;
    elif op.kind in ["start","cup"] then sourceWidth:=0; else sourceWidth:=2; fi;
    if op.kind in ["start","merge"] then targetWidth:=1;
    elif op.kind in ["end","cap"] then targetWidth:=0; else targetWidth:=2; fi;
    localMask:=QuoInt(mask,prefixPower) mod 2^sourceWidth;
    suffix:=QuoInt(mask,prefixPower*2^sourceWidth);
    alpha:=(TransposedMat(group.matrices[H3Endpoint(
      op.source{[1..op.start-1]},prefixMask,group)])*pointData.point)[op.color];
    if op.kind="end" then if localMask=0 then result:=[[0,alpha]]; fi;
    elif op.kind="start" then result:=[[0,One(group.field)]];
    elif op.kind="merge" then
      if localMask in [0,3] then result:=[[0,One(group.field)]];
      elif localMask in [1,2] then result:=[[1,One(group.field)]]; fi;
    elif op.kind="split" then
      if localMask=0 then result:=[[0,1/alpha],[3,-1/alpha]];
      elif localMask=1 then result:=[[2,1/alpha],[1,-1/alpha]]; fi;
    elif op.kind="cup" then
      result:=[[0,1/alpha],[3,-1/alpha]];
    elif op.kind="cap" then if localMask in [0,3] then result:=[[0,alpha]]; fi;
    else Error("H3 checker: unknown localized primitive"); fi;
    result:=List(result,t->[prefixMask+t[1]*prefixPower+
      suffix*prefixPower*2^targetWidth,t[2]]);
  fi;
  if id<>fail then pointData.transitions[id][mask+1]:=result; fi;
  return result;
end;


#Takes a list of elementary operations and a sparse input vector and applies the operations consecutively.
# current[mask+1] is the coefficient at the corresponding basis mask.
# Returns the resulting sparse vector; contributions to the same target mask are summed.
H3ApplyOps := function(ops,current,pointData,group)
  local op,positions,next,nextPositions,position,value,transition,target,term,zero;
  zero:=Zero(group.field);
  positions:=PositionsBound(current);
  for op in ops do
    next:=[]; nextPositions:=[];
    for position in positions do
      value:=current[position];
      if value<>zero then
        for transition in H3Transitions(op,position-1,pointData,group) do
          target:=transition[1]+1; term:=value*transition[2];
          if IsBound(next[target]) then next[target]:=next[target]+term;
          else next[target]:=term; Add(nextPositions,target); fi;
        od;
      fi;
    od;
    current:=next; positions:=nextPositions;
  od;
  return current;
end;


#Takes a word, a prescribed list of braid moves, and a target word.
#Returns the corresponding list of rex operation records.
#Needed for compile certificate records. 
H3BuildFixtureOps := function(word,moves,target)
  local ops,move,pair,a,b,m,start,from,to,orientation;
  ops:=[]; word:=ShallowCopy(word);
  for move in moves do
    pair:=move[1]; start:=move[2];
    if pair="st" then a:=1;b:=2;m:=5; elif pair="tu" then a:=2;b:=3;m:=3;
    else a:=1;b:=3;m:=2; fi;
    H3Require(start+m-1<=Length(word),"fixture rex move leaves word");
    from:=word{[start..start+m-1]};
    H3Require(Set(from)=Set([a,b]) and ForAll([2..m],i->from[i]<>from[i-1]),
              "fixture rex move has wrong alternating colors");
    to:=List(from,function(x) if x=a then return b; else return a; fi; end);
    orientation:=Position(H3RexTypes,[from,to]);
    H3Require(orientation<>fail,"unknown oriented braid type");
    Add(ops,rec(kind:="rex",source:=ShallowCopy(word),target:=Concatenation(
        word{[1..start-1]},to,word{[start+m..Length(word)]}),start:=start,
        orientation:=orientation));
    word:=ops[Length(ops)].target;
  od;
  H3Require(word=target,"rex path has wrong target");
  return ops;
end;


#Compiles all active source light leaves and flipped target light leaves used in computation.
#Returns rec(source, targetFlipped), where source[mask+1] and tagetFlipped[mask+1] are the corresponding lists of elementary operations.
#Identical elementary operations are assigned the same cacheId for optimization.
H3CompileActiveLeaves := function(sourceMasks,targetMasks,sourceWord,targetWord,group,registry)
  local programs,mask,ids,next,side,position,ops,op,key,id;
  programs:=rec(source:=[],targetFlipped:=[]);
  for mask in sourceMasks do programs.source[mask+1]:=H3CompileLightLeaf(sourceWord,mask,group,registry); od;
  for mask in targetMasks do
    programs.targetFlipped[mask+1]:=H3FlipOps(H3CompileLightLeaf(targetWord,mask,group,registry));
  od;
  ids:=NewDictionary("",true); next:=0;
  for side in [programs.source,programs.targetFlipped] do
    for position in PositionsBound(side) do
      ops:=side[position];
      for op in ops do
        if op.kind="rex" then
          key:=String([op.kind,op.source,op.target,op.start,op.orientation]);
        else
          key:=String([op.kind,op.source,op.target,op.start,op.color]);
        fi;
        id:=LookupDictionary(ids,key);
        if id=fail then next:=next+1; id:=next; AddDictionary(ids,key,id); fi;
        op.cacheId:=id;
      od;
    od;
  od;
  return programs;
end;



#Builds a trie from the programs of the given leaves, merging common prefixes.
#Returns the root node; each node stores its children, all descendant leaves, and the leaves whose programs end at this node.
H3BuildProgramTrie := function(leaves,side)
  local root,leaf,node,op,child;
  root:=rec(leaves:=[],descendants:=[],children:=[]);
  for leaf in leaves do
    node:=root; Add(node.descendants,leaf);
    for op in side[leaf+1] do
      child:=First(node.children,c->c.op.cacheId=op.cacheId);
      if child=fail then
        child:=rec(op:=op,node:=rec(leaves:=[],descendants:=[],children:=[]));
        Add(node.children,child);
      fi;
      node:=child.node; Add(node.descendants,leaf);
    od;
    Add(node.leaves,leaf);
  od;
  return root;
end;

#Takes a factor endpoint, the coefficient index and an evaluation point.
#Evaluates and sums all coefficient monomials belonging to each pair of source and target masks.
#Returns the nonzero entries [targetMask, sourceMask, value] for this factor at the given point.
H3FactorEntriesAtPoint := function(factor,index,point,group)
  local values,keys,record,key,old,entries,value,sourceMask,targetMask;
  values:=NewDictionary(0,true); keys:=[];
  for record in index[factor] do
    sourceMask:=record[1]; targetMask:=record[2]; key:=targetMask*32768+sourceMask;
    old:=LookupDictionary(values,key); if old=fail then old:=Zero(group.field); Add(keys,key); fi;
    AddDictionary(values,key,old+(record[6]+record[7]*group.phi)*
      point[1]^record[3]*point[2]^record[4]*point[3]^record[5]);
  od;
  entries:=[];
  for key in keys do
    value:=LookupDictionary(values,key);
    if value<>Zero(group.field) then
      targetMask:=QuoInt(key,32768); sourceMask:=key mod 32768;
      Add(entries,[targetMask,sourceMask,value]);
    fi;
  od;
  return entries;
end;


# Checks that the interpolation points determine all homogeneous coefficient polynomials.
# The first determiningCount points are used for interpolation, one additional point, if present, is used as a holdout.
H3InterpolationAudit := function(cert,coverage)
  local length,degreeSet,maxDegree,determiningCount,points,degree,monomials,matrix,holdout;
  for length in [1..11] do
    degreeSet:=coverage.degrees[length];
    maxDegree:=Maximum(degreeSet); determiningCount:=(maxDegree+1)*(maxDegree+2)/2;
    points:=cert.points[length];
    if length=11 then
      H3Require(Length(points)=1 and determiningCount=1,"length-11 constant witness changed");
    else
      H3Require(Length(points)=determiningCount+1,"determining/holdout point count changed");
      holdout:=points[Length(points)];
      H3Require(not holdout in points{[1..determiningCount]},"holdout repeats a determining point");
    fi;
    for degree in degreeSet do
      monomials:=H3WeakCompositions(degree,3);
      matrix:=List(points{[1..determiningCount]},p->List(monomials,
        e->p[1]^e[1]*p[2]^e[2]*p[3]^e[3]));
      H3Require(RankMat(matrix)=Length(monomials),
                Concatenation("non-injective homogeneous interpolation at layer ",String(length)));
    od;
  od;
end;


# Groups identical interpolation points occurring in different layers.
# Returns a list of jobs rec(point, layers), where layers contains all layers that have to be checked at the given point.
H3PointJobs := function(cert)
  local jobs,length,point,pos;
  jobs:=[];
  for length in [1..11] do
    for point in cert.points[length] do
      pos:=Position(List(jobs,j->j.point),point);
      if pos=fail then Add(jobs,rec(point:=point,layers:=[length]));
      elif not length in jobs[pos].layers then Add(jobs[pos].layers,length); fi;
    od;
  od;
  for pos in [1..Length(jobs)] do Sort(jobs[pos].layers); od;
  return jobs;
end;

# Returns a boolean list of endpoints required for the given layers.
# required[id] is true if the endpoint is covered and its length belongs to layers.
H3RequiredEndpoints := function(layers,coverage,group)
  return List([1..120],id->coverage[id] and group.lengths[id] in layers);
end;


# Returns the factors that can contribute to at least one required endpoint.
# A factor h is active if it has nonzero coefficient records and some required z satisfies z <= h in Bruhat order.
H3ActiveFactors := function(required,index,group)
  return Filtered(Reversed([1..120]),h->Length(index[h])>0 and
    ForAny([1..120],z->required[z] and group.bruhat[z][h]));
end;


# Computes the exact matrix rows of a program on the given input masks.
# Each input mask is initialized with a different unit vector and all operations are applied simultaneously.
# Returns a sparse list indexed by target masks, each value is the corresponding row of coefficients over inputMasks.
H3ExactProgramRows := function(ops,inputMasks,pointData,group)
  local n,current,column,row,zero,one;
  n:=Length(inputMasks); zero:=Zero(group.field); one:=One(group.field); current:=[];
  for column in [1..n] do
    row:=ListWithIdenticalEntries(n,zero); row[column]:=one; current[inputMasks[column]+1]:=row;
  od;
  return H3ApplyOps(ops,current,pointData,group);
end;


# Computes the exact matrix block of a rex path between the given source and target masks.
# Rows are ordered by targetMasks and columns by sourceMasks.
# Checks that every expected target row is present.
H3ExactRexPathBlock := function(ops,sourceMasks,targetMasks,pointData,group)
  local current,row,answer;
  current:=H3ExactProgramRows(ops,sourceMasks,pointData,group);
  answer:=[];
  for row in [1..Length(targetMasks)] do
    H3Require(IsBound(current[targetMasks[row]+1]),"rex block lost a target row");
    answer[row]:=current[targetMasks[row]+1];
  od;
  return answer;
end;


# Computes the exact localized blocks of the LHS of the equality for required ids. 
H3ExactRawRelationBlocks := function(required,sourceData,targetData,leftOps,rightOps,pointData,group)
  local blocks,id,left,right;
  blocks:=[];
  for id in [1..120] do
    if required[id] then
      left:=H3ExactRexPathBlock(leftOps,sourceData.byEndpoint[id],targetData.byEndpoint[id],
                           pointData,group);
      right:=H3ExactRexPathBlock(rightOps,sourceData.byEndpoint[id],targetData.byEndpoint[id],
                            pointData,group);
      blocks[id]:=left-right;
    fi;
  od;
  return blocks;
end;

#Effectively compile the leaves programs by trie. 
#Stores nonzero matrix entries when a leaf ends and reuses common operation prefixes.
H3ExactTraverseSourceTrie := function(node,rows,id,halves,factorData,pointData,group)
  local leaf,k,row,column,child,next,zero;
  zero:=Zero(group.field);
  for leaf in node.leaves do
    for k in PositionsBound(rows) do
      H3Require(factorData.endpoint[k]=id,"source light leaf leaked endpoint");
      row:=rows[k];
      for column in [1..Length(row)] do
        if row[column]<>zero then Add(halves[leaf+1][k],[column,row[column]]); fi;
      od;
    od;
  od;
  for child in node.children do
    next:=H3ApplyOps([child.op],rows,pointData,group);
    if Length(PositionsBound(next))>0 then
      H3ExactTraverseSourceTrie(child.node,next,id,halves,factorData,pointData,group);
    fi;
  od;
end;


# Computes all exact source halves (matrises A from the paper) for a fixed factor and all required endpoints below it.
#Returns halves[leaf+1][factorMask+1] as sparse lists of nonzero matrix entries.
H3ExactSourceHalves := function(factor,required,factorData,sourceData,pointData,group)
  local count,halves,leaf,id,inputMasks,rows;
  count:=2^group.lengths[factor]; halves:=[];
  for leaf in factorData.sourceLeaves do halves[leaf+1]:=List([1..count],k->[]); od;
  for id in [1..120] do
    if required[id] and group.bruhat[id][factor] then
      inputMasks:=sourceData.byEndpoint[id];
      rows:=H3ExactProgramRows([],inputMasks,pointData,group);
      H3ExactTraverseSourceTrie(factorData.sourceTrie,rows,id,halves,factorData,
        pointData,group);
    fi;
  od;
  return halves;
end;


#Dual version of the H3ExactTraverseSourceTriel
H3ExactTraverseTargetTrie := function(node,rows,inputMasks,id,halves,targetData,pointData,group)
  local leaf,targetMask,row,column,child,next,zero;
  zero:=Zero(group.field);
  for leaf in node.leaves do
    for targetMask in PositionsBound(rows) do
      H3Require(targetData.endpoint[targetMask]=id,"target light leaf leaked endpoint");
      row:=rows[targetMask];
      for column in [1..Length(row)] do
        if row[column]<>zero then Add(halves[leaf+1][inputMasks[column]+1],
          [targetData.position[targetMask],row[column]]); fi;
      od;
    od;
  od;
  for child in node.children do
    next:=H3ApplyOps([child.op],rows,pointData,group);
    if Length(PositionsBound(next))>0 then
      H3ExactTraverseTargetTrie(child.node,next,inputMasks,id,halves,targetData,
        pointData,group);
    fi;
  od;
end;


#Dual verision of the H3ExactSourceHalves (matrises T from the paper)
H3ExactTargetHalves := function(factor,required,factorData,targetData,pointData,group)
  local count,halves,leaf,id,inputMasks,rows;
  count:=2^group.lengths[factor]; halves:=[];
  for leaf in factorData.targetLeaves do halves[leaf+1]:=List([1..count],k->[]); od;
  for id in [1..120] do
    if required[id] then
      inputMasks:=factorData.byEndpoint[id];
      if Length(inputMasks)>0 then
        rows:=H3ExactProgramRows([],inputMasks,pointData,group);
        H3ExactTraverseTargetTrie(factorData.targetTrie,rows,inputMasks,id,halves,
          targetData,pointData,group);
      fi;
    fi;
  od;
  return halves;
end;


# Adds the contribution of one factor to the exact RHS.
# For every factor subexpression k with required endpoint u, computes
# T^(factor,k) C^factor A^(factor,k) and adds it to rhs[u].
# The matrices are stored sparsely through source and target halves.
H3ExactPropagateFactor := function(factor,entries,required,rhs,programs,sourceData,targetData,
                              pointData,group)
  local sourceHalves,targetHalves,count,entry,k,id,tp,sp,factorData,activeTarget,
        targetPosition,ti,ca,positions,position;
  if Length(entries)=0 then return; fi;
  factorData:=programs.factorData[factor];
  sourceHalves:=H3ExactSourceHalves(factor,required,factorData,sourceData,pointData,group);
  targetHalves:=H3ExactTargetHalves(factor,required,factorData,targetData,pointData,group);
  count:=2^group.lengths[factor]; activeTarget:=Set(List(entries,e->e[1])); targetPosition:=[];
  for ti in [1..Length(activeTarget)] do targetPosition[activeTarget[ti]+1]:=ti; od;
  for k in [0..count-1] do
    id:=H3Endpoint(group.words[factor],k,group);
    if required[id] then
      ca:=List(activeTarget,x->[]);
      for entry in entries do
        ti:=targetPosition[entry[1]+1];
        for sp in sourceHalves[entry[2]+1][k+1] do
          if IsBound(ca[ti][sp[1]]) then
            ca[ti][sp[1]]:=ca[ti][sp[1]]+entry[3]*sp[2];
          else ca[ti][sp[1]]:=entry[3]*sp[2]; fi;
        od;
      od;
      positions:=List(ca,PositionsBound);
      for ti in [1..Length(activeTarget)] do
        for tp in targetHalves[activeTarget[ti]+1][k+1] do
          for position in positions[ti] do
            rhs[id][tp[1]][position]:=rhs[id][tp[1]][position]+tp[2]*ca[ti][position];
          od;
        od;
      od;
    fi;
  od;
end;



#Verifies the relation exactly at one job point.
#Builds the localized left-minus-right rex blocks, accumulates all double-leaf  contributions in rhs, and checks raw[id] = rhs[id] for every required endpoint.
H3ExactVerifyPoint := function(job,index,coverage,programs,sourceData,targetData,leftOps,rightOps,
                          group)
  local pointData,required,raw,rhs,factors,factor,entries,id;
  pointData:=H3BuildPointData(job.point,group);
  required:=H3RequiredEndpoints(job.layers,coverage,group);
  raw:=H3ExactRawRelationBlocks(required,sourceData,targetData,leftOps,rightOps,pointData,
                           group);
  rhs:=[];
  for id in [1..120] do
    if required[id] then rhs[id]:=NullMat(Length(targetData.byEndpoint[id]),
      Length(sourceData.byEndpoint[id]),group.field); fi;  od;
  factors:=H3ActiveFactors(required,index,group);
  for factor in factors do
    entries:=H3FactorEntriesAtPoint(factor,index,job.point,group);
    H3ExactPropagateFactor(factor,entries,required,rhs,programs,sourceData,targetData,
                      pointData,group);
    entries:=fail; GASMAN("collect");
  od;
  for id in [1..120] do
    if required[id] then H3Require(raw[id]=rhs[id],"exact matrix equality failed"); fi;
  od;
  Print("Exact point ",job.point,": layers ",job.layers," PASS\n");
  pointData:=fail; raw:=fail; rhs:=fail; GASMAN("collect");
end;




# The next block of functions is not needed for the correctness verification.

# It can be skipped if one is not interested in the non-exact probabilistic verification.

# START FREIVALDS BLOCK


H3FreivaldsBuildSuffixDAG := function(leaves,side)
  local dag,lookup,leaf,tail,op,key,nodeId;
  dag:=rec(nodes:=[rec()],leafStart:=[]);
  lookup:=NewDictionary("",true);
  for leaf in leaves do
    tail:=1;
    for op in Reversed(side[leaf+1]) do
      key:=String([op.cacheId,tail]);
      nodeId:=LookupDictionary(lookup,key);
      if nodeId=fail then
        nodeId:=Length(dag.nodes)+1;
        Add(dag.nodes,rec(op:=op,tail:=tail));
        AddDictionary(lookup,key,nodeId);
      fi;
      tail:=nodeId;
    od;
    dag.leafStart[leaf+1]:=tail;
  od;
  return dag;
end;

H3FreivaldsSeed := function()
  local seed;
  H3Require(
  IsBoundGlobal("H3_SEED"),
  Concatenation(
    "probabilistic verification requires H3_SEED.\n",
    "For a reproducible test, run:\n",
    "gap --quitonbreak -q -c 'H3_PROBABILISTIC:=true; H3_SEED:=123456789; Read(\"verify.g\");'\n",
    "Use a fresh random seed for an independent test."));
  seed:=ValueGlobal("H3_SEED");
  H3Require(IsInt(seed) and seed>=0 and seed<2^128,
            "H3_SEED must be an integer between 0 and 2^128-1");
  return seed;
end;

H3FreivaldsRandomEndpointVectors := function(sourceData,setSize,seed,group)
  local random,answer,id,mask,one,current;
  random:=RandomSource(IsMersenneTwister,seed);
  one:=One(group.field); answer:=[];
  for id in [1..120] do
    current:=[];
    for mask in sourceData.byEndpoint[id] do
      current[mask+1]:=Random(random,[0..setSize-1])*one;
    od;
    answer[id]:=current;
  od;
  return answer;
end;

H3FreivaldsRexVectorDifference := function(opsLeft,opsRight,input,pointData,group)
  local left,right,answer,position,leftValue,rightValue,value,zero;
  left:=H3ApplyOps(opsLeft,input,pointData,group);
  right:=H3ApplyOps(opsRight,input,pointData,group);
  answer:=[]; zero:=Zero(group.field);
  if Length(PositionsBound(input))=0 then return answer; fi;
  for position in Union(PositionsBound(left),PositionsBound(right)) do
    if IsBound(left[position]) then leftValue:=left[position]; else leftValue:=zero; fi;
    if IsBound(right[position]) then rightValue:=right[position]; else rightValue:=zero; fi;
    value:=leftValue-rightValue;
    if value<>zero then answer[position]:=value; fi;
  od;
  return answer;
end;

H3FreivaldsTraverseSourceVectorTrie := function(node,column,bySource,ca,programs,sourceData,required,
                                       pointData,group)
  local leaf,position,pair,targetLeaf,child,next,zero,factorData;
  zero:=Zero(group.field);
  for leaf in node.leaves do
    if IsBound(bySource[leaf+1]) then
      factorData:=programs.factorData[sourceData.endpoint[leaf+1]];
      for position in PositionsBound(column) do
        if column[position]<>zero then
          H3Require(required[factorData.endpoint[position]],
                    "source light leaf leaked endpoint");
          for pair in bySource[leaf+1] do
            targetLeaf:=pair[1];
            if not IsBound(ca[targetLeaf+1]) then ca[targetLeaf+1]:=[]; fi;
            if IsBound(ca[targetLeaf+1][position]) then
              ca[targetLeaf+1][position]:=ca[targetLeaf+1][position]+
                column[position]*pair[2];
            else
              ca[targetLeaf+1][position]:=column[position]*pair[2];
            fi;
          od;
        fi;
      od;
    fi;
  od;
  for child in node.children do
    if ForAny(child.node.descendants,leaf->IsBound(bySource[leaf+1])) then
      next:=H3ApplyOps([child.op],column,pointData,group);
      if Length(PositionsBound(next))>0 then
        H3FreivaldsTraverseSourceVectorTrie(child.node,next,bySource,ca,programs,sourceData,
          required,pointData,group);
      fi;
    fi;
  od;
end;

H3FreivaldsAddColumn := function(target,source)
  local position;
  for position in PositionsBound(source) do
    if IsBound(target[position]) then
      target[position]:=target[position]+source[position];
    else
      target[position]:=source[position];
    fi;
  od;
end;

H3FreivaldsApplyTargetSuffixDAG := function(dag,ca,pointData,group)
  local currents,leaf,start,nodeId,next;
  currents:=[];
  for leaf in PositionsBound(ca) do
    start:=dag.leafStart[leaf];
    if not IsBound(currents[start]) then currents[start]:=[]; fi;
    H3FreivaldsAddColumn(currents[start],ca[leaf]);
  od;
  for nodeId in Reversed([2..Length(dag.nodes)]) do
    if IsBound(currents[nodeId]) then
      next:=H3ApplyOps([dag.nodes[nodeId].op],currents[nodeId],pointData,
                             group);
      start:=dag.nodes[nodeId].tail;
      if not IsBound(currents[start]) then currents[start]:=[]; fi;
      H3FreivaldsAddColumn(currents[start],next);
      currents[nodeId]:=fail;
    fi;
  od;
  if IsBound(currents[1]) then return currents[1]; else return []; fi;
end;

H3FreivaldsAccumulateAllVectors := function(factors,index,point,required,vectors,rhs,
                                   programs,sourceData,targetData,pointData,group)
  local bySource,entries,entry,id,inputMask,column,ca,contribution,position,factor;
  if Length(factors)=0 then return; fi;
  bySource:=[]; ca:=[];
  for factor in factors do
    entries:=H3FactorEntriesAtPoint(factor,index,point,group);
    for entry in entries do
      if not IsBound(bySource[entry[2]+1]) then bySource[entry[2]+1]:=[]; fi;
      Add(bySource[entry[2]+1],[entry[1],entry[3]]);
    od;
  od;
  column:=[];
  for id in [1..120] do
    if required[id] then
      for inputMask in sourceData.byEndpoint[id] do
        if IsBound(vectors[id][inputMask+1]) then
          column[inputMask+1]:=vectors[id][inputMask+1];
        fi;
      od;
    fi;
  od;
  if Length(PositionsBound(column))>0 then
    H3FreivaldsTraverseSourceVectorTrie(programs.sourceTrie,column,bySource,ca,programs,
      sourceData,required,pointData,group);
  fi;
  contribution:=H3FreivaldsApplyTargetSuffixDAG(programs.targetSuffix,ca,pointData,
    group);
  for position in PositionsBound(contribution) do
    id:=targetData.endpoint[position];
    H3Require(required[id],"target light leaf leaked endpoint");
    if IsBound(rhs[id][position]) then
      rhs[id][position]:=rhs[id][position]+contribution[position];
    else
      rhs[id][position]:=contribution[position];
    fi;
  od;
end;

H3FreivaldsVerifyPoint := function(job,index,coverage,programs,sourceData,targetData,
                                   leftOps,rightOps,group,
                                   vectors)
  local pointData,required,raw,rhs,id,factors,mask,leftValue,rightValue,zero;
  pointData:=H3BuildPointData(job.point,group);
  required:=H3RequiredEndpoints(job.layers,coverage,group);
  raw:=[]; rhs:=[];
  for id in [1..120] do
    if required[id] then
      raw[id]:=H3FreivaldsRexVectorDifference(leftOps,rightOps,vectors[id],pointData,
                                     group);
      rhs[id]:=[];
    fi;
  od;
  factors:=H3ActiveFactors(required,index,group);
  H3FreivaldsAccumulateAllVectors(factors,index,job.point,required,vectors,rhs,programs,
    sourceData,targetData,pointData,group);
  zero:=Zero(group.field);
  for id in [1..120] do
    if required[id] then
      for mask in targetData.byEndpoint[id] do
        if IsBound(raw[id][mask+1]) then leftValue:=raw[id][mask+1]; else leftValue:=zero; fi;
        if IsBound(rhs[id][mask+1]) then rightValue:=rhs[id][mask+1]; else rightValue:=zero; fi;
        H3Require(leftValue=rightValue,"randomized matrix equality failed");
      od;
    fi;
  od;
  Print("Randomized exact point ",job.point,": layers ",job.layers," PASS\n");
  pointData:=fail; raw:=fail; rhs:=fail; GASMAN("collect");
end;



# END FREIVALDS BLOCK



# Prepares all common data needed by the verifier.
# Builds H3, reads and checks the certificate, computes the source and target  subexpression data, checks interpolation, groups coefficients by factor.
# Compiles all active light leaves and the two prescribed rex paths.
# Returns all prepared data in one record.
H3Prepare := function()
  local group,cert,sourceWord,targetWord,sourceData,targetData,coverage,index,
        sourceMasks,targetMasks,cache,registry,programs,left,right,factor,
        sourceLeaves,targetLeaves,jobs,record,id,mask,count,position;
  group:=H3BuildGroup();
  group.rexTargets:=H3BuildRexStructure(group);
  cert:=H3ReadCertificate(Filename(DirectoryCurrent(),"certificate.txt"));
  H3Require(ForAll(cert.source,c->c in "stu") and ForAll(cert.target,c->c in "stu"),
            "boundary word contains an invalid color");
  sourceWord:=List(cert.source,c->Position("stu",c));
  targetWord:=List(cert.target,c->Position("stu",c));
  H3Require(Length(sourceWord)=group.lengths[group.longest] and
    Length(targetWord)=group.lengths[group.longest] and
    H3Endpoint(sourceWord,2^Length(sourceWord)-1,group)=group.longest and
    H3Endpoint(targetWord,2^Length(targetWord)-1,group)=group.longest,
    "boundary word is not reduced w0");
  sourceData:=H3BoundaryData(sourceWord,group);
  targetData:=H3BoundaryData(targetWord,group);
  targetData.position:=[];
  for id in [1..120] do
    for position in [1..Length(targetData.byEndpoint[id])] do
      targetData.position[targetData.byEndpoint[id][position]+1]:=position;
    od;
  od;
  coverage:=H3CheckCoverage(cert,sourceData,targetData,group);
  H3InterpolationAudit(cert,coverage);
  coverage:=coverage.factors;
  jobs:=H3PointJobs(cert);
  index:=List([1..120],x->[]);
  for record in cert.coefficients do
    Add(index[sourceData.endpoint[record[1]+1]],record);
  od;
  sourceMasks:=Set(List(cert.coefficients,r->r[1]));
  targetMasks:=Set(List(cert.coefficients,r->r[2]));
  cache:=[]; registry:=H3BuildChoiceRegistry(group,cache);
  programs:=H3CompileActiveLeaves(sourceMasks,targetMasks,sourceWord,targetWord,group,registry);
  programs.factorData:=[];
  for factor in [1..120] do
    if Length(index[factor])>0 then
      sourceLeaves:=Set(List(index[factor],e->e[1]));
      targetLeaves:=Set(List(index[factor],e->e[2]));
      programs.factorData[factor]:=rec(sourceLeaves:=sourceLeaves,targetLeaves:=targetLeaves,
        endpoint:=[],byEndpoint:=List([1..120],x->[]));
      count:=2^group.lengths[factor];
      for mask in [0..count-1] do
        id:=H3Endpoint(group.words[factor],mask,group);
        programs.factorData[factor].endpoint[mask+1]:=id;
        Add(programs.factorData[factor].byEndpoint[id],mask);
      od;
    fi;
  od;
  left:=H3BuildFixtureOps(sourceWord,cert.leftMoves,targetWord);
  right:=H3BuildFixtureOps(sourceWord,cert.rightMoves,targetWord);
  return rec(group:=group,sourceData:=sourceData,
    targetData:=targetData,coverage:=coverage,index:=index,programs:=programs,
    leftOps:=left,rightOps:=right,jobs:=jobs);
end;



H3Main := function()
  local data,exact,seed,sampleSize,vectors,jobs,job,factor,leaf,factors,
        sourceLeaves,targetLeaves;
  exact:=true;

  if IsBoundGlobal("H3_PROBABILISTIC") then
     H3Require(ValueGlobal("H3_PROBABILISTIC")=true, "To run probabilistic H3_PROBABILISTIC must be true");
     exact:=false;
  fi;

  H3Require(exact or not IsBoundGlobal("H3_JOB"),"H3_JOB requires exact (default) mode");

 
  data:=H3Prepare();
  jobs:=data.jobs;
  if exact then
    for factor in PositionsBound(data.programs.factorData) do
      data.programs.factorData[factor].sourceTrie:=H3BuildProgramTrie(
        data.programs.factorData[factor].sourceLeaves,data.programs.source);
      data.programs.factorData[factor].targetTrie:=H3BuildProgramTrie(
        data.programs.factorData[factor].targetLeaves,data.programs.targetFlipped);
    od;
    if IsBoundGlobal("H3_JOB") then
      job:=ValueGlobal("H3_JOB");
      H3Require(
      IsInt(job) and job>=1 and job<=Length(jobs),
      Concatenation("H3_JOB must be in 1..",String(Length(jobs))));
      H3ExactVerifyPoint(jobs[job],data.index,data.coverage,data.programs,
        data.sourceData,data.targetData,data.leftOps,data.rightOps,data.group);
      Print("EXACT POINT ",job,"/",Length(jobs)," PASSED\n");
      return;
    fi;
    for job in jobs do
      H3ExactVerifyPoint(job,data.index,data.coverage,data.programs,data.sourceData,
        data.targetData,data.leftOps,data.rightOps,data.group);
    od;
  else
    sampleSize:=4294967296; seed:=H3FreivaldsSeed();
    factors:=Filtered(Reversed([1..120]),f->IsBound(data.programs.factorData[f]));
    sourceLeaves:=[]; targetLeaves:=[];
    for factor in factors do
      for leaf in data.programs.factorData[factor].sourceLeaves do
        Add(sourceLeaves,leaf);
      od;
      for leaf in data.programs.factorData[factor].targetLeaves do
        Add(targetLeaves,leaf);
      od;
    od;
    data.programs.sourceTrie:=H3BuildProgramTrie(sourceLeaves,data.programs.source);
    data.programs.targetSuffix:=H3FreivaldsBuildSuffixDAG(
      targetLeaves,data.programs.targetFlipped);
    vectors:=H3FreivaldsRandomEndpointVectors(data.sourceData,sampleSize,
      seed,data.group);
    for job in jobs do
      H3FreivaldsVerifyPoint(job,data.index,data.coverage,data.programs,data.sourceData,
        data.targetData,data.leftOps,data.rightOps,data.group,vectors);
    od;
  fi;
  if exact then Print("EXACT H3 SOERGEL CHECK PASSED\n");
  else Print("PROBABILISTIC H3 SOERGEL CHECK PASSED\nSeed: ",seed); fi;
end;



# Report the point-job count without running the verification for parallelizm. 
if IsBoundGlobal("H3_JOB_COUNT") then
  H3Require(ValueGlobal("H3_JOB_COUNT")=true,"H3_JOB_COUNT must be true");
  Print("H3_JOB_COUNT=",Length(H3PointJobs(H3ReadCertificate(
    Filename(DirectoryCurrent(),"certificate.txt")))),"\n");
else
  H3Main();
fi;


QUIT_GAP(0);


==> anc/verify.py <==
#!/usr/bin/env python3
"""Run all exact point jobs in parallel. Python 3.6+"""
import argparse
import os
from pathlib import Path
import re
import shutil
import signal
import subprocess
import sys
import tempfile
import time


def stop(process: subprocess.Popen) -> None:
    """Stop GAP, including children of its platform-specific launcher."""
    if process.poll() is not None:
        return
    try:
        if os.name == "nt":
            subprocess.run(["taskkill", "/PID", str(process.pid), "/T", "/F"],
                           stdout=subprocess.DEVNULL, stderr=subprocess.DEVNULL,
                           timeout=5, check=False)
        else:
            os.killpg(process.pid, signal.SIGKILL)
    except (OSError, subprocess.TimeoutExpired):
        pass
    if process.poll() is None:
        process.kill()
    process.wait()


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--workers", "-j", type=int, default=8,
                        help="maximum concurrent GAP processes (default: 8)")
    parser.add_argument("--gap", default="gap", help="GAP executable or launcher path")
    args = parser.parse_args()
    if args.workers < 1:
        parser.error("--workers must be positive")
    gap = shutil.which(os.path.expanduser(args.gap))
    if gap is None:
        parser.error("GAP not found; use --gap /path/to/gap")
    command = [os.path.abspath(gap), "--quitonbreak", "-q", "-r", "-A", "-x", "4096", "-o", "12g"]
    root = Path(__file__).resolve().parent
    processes = []
    group_options = ({"creationflags": subprocess.CREATE_NEW_PROCESS_GROUP}
                     if os.name == "nt" else {"start_new_session": True})

    def start(name, setup):
        script = work / f"{name}.g"
        script.write_text(setup + '\nRead("verify.g");\n', encoding="ascii")
        log = work / f"{name}.log"
        with log.open("wb") as output:
            process = subprocess.Popen(command + [script.name], cwd=work,
                                       stdin=subprocess.DEVNULL, stdout=output,
                                       stderr=subprocess.STDOUT, **group_options)
            processes.append(process)
        return process, log

    try:
        # One shared input snapshot: editing the originals cannot mix worker inputs.
        work = Path(tempfile.mkdtemp(prefix="h3-run-", dir=root))
        for name in ("verify.g", "certificate.txt"):
            shutil.copyfile(root / name, work / name)
        print(f"Inputs and logs: {work}", flush=True)
        print("Exact verification may take hours and use substantial memory.", flush=True)
        process, log = start("count", "H3_JOB_COUNT:=true;")
        if process.wait() != 0:
            raise RuntimeError(f"Job discovery failed; see {log}")
        counts = re.findall(r"^H3_JOB_COUNT=([0-9]+)$",
                            log.read_text(errors="replace"), re.MULTILINE)
        if len(counts) != 1 or int(counts[0]) < 1:
            raise RuntimeError(f"Missing or invalid job count; see {log}")
        count = int(counts[0])
        print(f"{count} jobs; at most {min(args.workers, count)} GAP processes.", flush=True)
        next_job, running = 1, {}
        while next_job <= count or running:
            for job, (process, log) in list(running.items()):
                if process.poll() is None:
                    continue
                marker = f"EXACT POINT {job}/{count} PASSED"
                confirmed = log.read_text(errors="replace").splitlines().count(marker) == 1
                if process.returncode != 0 or not confirmed:
                    raise RuntimeError(f"Job {job}/{count} failed or did not confirm success; see {log}")
                del running[job]
                print(marker, flush=True)
            while next_job <= count and len(running) < args.workers:
                running[next_job] = start(f"job-{next_job}", f"H3_JOB:={next_job};")
                print(f"Started job {next_job}/{count}", flush=True)
                next_job += 1
            if running:
                time.sleep(0.2)
        print(f"EXACT CERTIFICATE CHECK PASSED: all {count} jobs verified.", flush=True)
        return 0
    except KeyboardInterrupt:
        print("Interrupted; stopping GAP processes. No full verification result.", file=sys.stderr)
        return 130
    except (OSError, RuntimeError) as exc:
        print(f"FAILED: {exc}", file=sys.stderr)
        return 1
    finally:
        signal.signal(signal.SIGINT, signal.SIG_IGN)
        for process in processes:
            stop(process)


if __name__ == "__main__":
    sys.exit(main())

